Coupled charm and charmonium transport in a strongly coupled quark-gluon plasma

The quark-gluon plasma (QGP) is a strongly coupled medium in which both open and hidden charm particles experience substantial nonperturbative interactions. This poses a major challenge for a quantitative description of charmonium transport in ultra-relativistic heavy-ion collisions, as it requires a mutually consistent treatment of pertinent transport coefficients. In this work, we present a coupled charm-charmonium transport framework for a strongly coupled QGP based on thermodynamic $T$-matrix interactions with recent constraints from Wilson-line correlators (WLCs) computed in lattice QCD. For the first time, the same underlying heavy-light interactions and in-medium spectral functions are used to self-consistently evaluate charm-quark diffusion and charmonium kinetics. In particular, the charmonium equilibrium limit, a critical transport parameter for regeneration, is evaluated in the presence of broad spectral functions. Charm-quark diffusion is simulated via Langevin dynamics and coupled to a Boltzmann equation for charmonium dissociation and regeneration. The equilibrium limit of the statistical model is recovered once charm quarks thermalize, and its extension to describe off-equilibrium is constructed. Preliminary applications to charmonium observables in Pb--Pb collisions at the LHC capture the measured centrality and momentum dependence fairly well.

==> anc/fig10.dat <==
# fig 10, panel 1
t	T_NP1_MeV	T_NP2_MeV	T_NP4_MeV	T_NP5_MeV	T_NP6_MeV
0	413.301	345.1	269.932	226.187	185.579
0.5	337.855	290.925	237.709	206.172	175.519
1	299.123	261.295	218.902	193.858	168.62
1.5	273.814	241.499	205.984	185.043	163.657
2	255.252	226.852	196.23	178.133	160.034
2.5	240.706	215.331	188.408	172.399	148.091
3	228.826	205.907	181.877	167.481	
3.5	218.862	197.99	176.271	163.515	
4	210.35	191.21	171.367	160.349	
4.5	202.984	185.318	167.053	150.562	
5	196.547	180.14	163.517	140.922	
5.5	190.873	175.546	160.636		
6	185.836	171.435	152.608		
6.5	181.335	167.742	143.74		
7	177.288	164.621	135.819		
7.5	173.63	162.011	128.814		
8	170.303	159.225			
8.5	167.291	151.29			
9	164.71	144.053			
9.5	162.496	137.569			
10	160.59	131.675			
10.5	155.462	126.254			
11	149.267	121.437			
11.5	143.423				
12	138.148				
12.5	133.215				
13	128.759				
13.5	124.52				
14	120.776				
14.5	117.116				
15	113.772				
15.267821	112.08				


# fig 10, panel 2
t	T_NP1_MeV	T_NP2_MeV	T_NP4_MeV	T_NP5_MeV	T_NP6_MeV	T_NP3_MeV	T_NP7_MeV
0	443.713	369.482	287.057	238.033	191.776	462.934	329.117
0.5	362.068	310.765	251.746	215.925	180.973	375.067	282.081
1	319.929	278.289	230.76	202.144	173.535	330.493	255.108
1.5	292.209	256.351	216.187	192.252	167.767	301.373	236.65
2	271.728	239.953	205.131	184.517	163.365	279.927	222.78
2.5	255.549	226.95	196.262	178.13	159.937	263.01	211.753
3	242.236	216.255	188.878	172.664	148.367	249.09	202.662
3.5	230.994	207.244	182.572	167.882		237.326	194.981
4	221.342	199.527	177.088	163.951		227.212	188.376
4.5	212.962	192.837	172.254	160.787		218.417	182.619
5	205.627	186.979	167.951	152.38		210.708	177.548
5.5	199.166	181.806	164.359	142.814		203.91	173.04
6	193.442	177.205	161.418	134.285		197.885	168.992
6.5	188.344	173.083	155.709			192.519	165.51
7	183.779	169.358	146.869			187.715	162.623
7.5	179.67	166.097	138.997			183.395	160.22
8	175.952	163.359	131.85			179.491	152.324
8.5	172.573	161.05				175.946	144.619
9	169.477	156.121				172.714	137.724
9.5	166.71	148.895				169.747	131.482
10	164.327	142.232				167.064	125.758
10.5	162.269	136.162				164.741	
11	160.485	130.744				162.723	
11.5	155.418	125.635				160.964	
12	149.564	121.141				157.536	
12.5	143.985					151.742	
13	138.991					146.324	
13.5	134.222					141.395	
14	130.01					136.722	
14.5	125.865					132.445	
15	122.182					128.488	
15.5	118.704					124.491	
16	115.226					120.494	
16.5	111.747					116.498	
17						112.501	
17.5						108.504	
17.777092						106.289	


==> anc/fig11_equilibrium_limit.dat <==
# centrality: 0-20%
# t[fm/c] RAA_eq RAA_eqstats
0.000000 0.183611 0.715077
0.500000 0.136941 0.561107
1.000000 0.155626 0.581575
1.500000 0.184371 0.607457
2.000000 0.211170 0.633240
2.500000 0.254892 0.684684
3.000000 0.325326 0.744867
3.500000 0.407051 0.806783
4.000000 0.501783 0.898589
4.500000 0.583593 0.989208
5.000000 0.644969 1.076872
5.500000 0.672592 1.139953
6.000000 0.696776 1.189067
6.500000 0.717734 1.230977
7.000000 0.744704 1.265882
7.500000 0.762415 1.294159
8.000000 0.776795 1.316375
8.038000 0.774465 1.317824
8.058000 0.774109 1.318144
8.500000 0.767403 1.307920
9.000000 0.753037 1.282024
9.500000 0.730111 1.244114
10.000000 0.703028 1.197323
10.500000 0.782784 1.335223
11.000000 0.930183 1.584616
11.500000 1.103208 1.880103
12.000000 1.292219 2.201380
12.500000 1.507502 2.566229
13.000000 1.731134 2.950687
13.500000 1.989705 3.387378
14.000000 2.240299 3.815238
14.500000 2.530344 4.309838
15.000000 2.822151 4.811338

# centrality: 20-40%
# t[fm/c] RAA_eq RAA_eqstats
0.000000 0.195795 0.960645
0.500000 0.187755 0.958598
1.000000 0.136782 0.635758
1.500000 0.165938 0.693481
2.000000 0.224564 0.769627
2.500000 0.294292 0.858681
3.000000 0.372780 0.969442
3.500000 0.434707 1.075924
4.000000 0.466704 1.157473
4.500000 0.484352 1.215915
5.000000 0.499696 1.264380
5.500000 0.512457 1.303255
6.000000 0.519650 1.333241
6.178000 0.522102 1.341927
6.198000 0.518211 1.342296
6.500000 0.514947 1.334753
7.000000 0.503402 1.304288
7.500000 0.484869 1.256173
8.000000 0.472273 1.227017
8.500000 0.588253 1.524574
9.000000 0.725108 1.879594
9.500000 0.880664 2.282600
10.000000 1.056671 2.740452
10.500000 1.259456 3.261153
11.000000 1.467994 3.805588

# centrality: 40-90%
# t[fm/c] RAA_eq RAA_eqstats
0.000000 0.408816 3.057044
0.500000 0.462835 3.244886
1.000000 0.408816 3.239844
1.500000 0.357966 3.048401
2.000000 0.336935 2.872371
2.500000 0.319360 2.725151
2.724000 0.312878 2.668251
2.744000 0.310285 2.662057
3.000000 0.298041 2.560645
3.500000 0.271968 2.348747
4.000000 0.249208 2.130798
4.500000 0.311294 2.660761
5.000000 0.403054 3.458225


==> anc/fig12_gammac.dat <==
# centrality: 0-20%
# T[MeV] gamma_c
413.301000 0.215475
337.855000 0.386711
299.123000 0.619309
273.814000 0.927487
255.252000 1.318823
240.706000 1.846085
228.826000 2.522485
218.862000 3.359531
210.350000 4.446285
202.984000 5.746824
196.547000 7.268287
190.873000 8.909628
185.836000 10.689063
181.335000 12.624389
177.288000 14.702823
173.630000 16.908309
170.303000 19.227531
167.291000 21.596699
164.710000 23.662776
162.496000 25.356353
160.590000 26.651836
155.462000 38.204081
149.267000 63.258245
143.423000 106.302574
138.148000 176.056780
133.215000 293.084884
128.759000 479.251506
124.520000 792.845900
120.776000 1267.865244
117.116000 2075.383778
113.772000 3341.894808
110.613000 5387.231009

# centrality: 20-40%
# T[MeV] gamma_c
345.100000 0.436052
290.925000 0.824693
261.295000 1.086178
241.499000 1.673575
226.852000 2.453226
215.331000 3.452783
205.907000 4.731850
197.990000 6.266151
191.210000 7.976785
185.318000 9.838538
180.140000 11.888131
175.546000 14.113494
171.435000 16.496272
167.742000 19.023544
164.621000 21.250505
162.011000 23.004937
159.225000 25.597395
151.290000 47.699505
144.053000 89.548241
137.569000 166.479006
131.675000 308.676539
126.254000 574.135744
121.437000 1041.035296
118.515000 1468.662520

# centrality: 40-90%
# T[MeV] gamma_c
226.187000 4.283420
206.172000 7.451663
193.858000 10.662799
185.043000 13.538127
178.133000 16.393097
172.399000 19.320163
167.481000 22.462427
163.515000 25.022350
160.349000 26.660525
150.562000 55.138432
140.922000 128.213642
133.262000 266.141781


==> anc/fig13.dat <==
# fig 13, panel 1
t	prim	reg	eq	eq_stats
0	0.5796385	0	0.18065	0.715079
0.5	0.3113388	0.06487	0.137379	0.561107
1	0.1569936	0.10909	0.15567	0.581575
1.5	0.09017312	0.140042	0.182287	0.607457
2	0.06004956	0.164745	0.211435	0.633239
2.5	0.04394462	0.188083	0.250041	0.684684
3	0.03370366	0.215631	0.297281	0.744869
3.5	0.02676708	0.247416	0.352733	0.806783
4	0.02201153	0.287378	0.430921	0.898593
4.5	0.0185968	0.333923	0.521913	0.989209
5	0.01624316	0.386712	0.622876	1.076875
5.5	0.01460072	0.440162	0.719498	1.139957
6	0.013628	0.480558	0.78798	1.189072
6.5	0.01318264	0.501645	0.848285	1.230984
7	0.0129417	0.512347	0.904908	1.265888
7.5	0.01282787	0.519136	0.962308	1.294165
8	0.01284613	0.526587	1.025694	1.316379
8.5	0.01266903	0.527742	1.016387	1.307923
9	0.01267043	0.530885	0.983446	1.28203
9.5	0.01258102	0.533047	0.96756	1.244121
10	0.01258039	0.534682	0.930981	1.197329
10.5	0.01259295	0.535478	1.038288	1.335227
11	0.01256935	0.539329	1.232345	1.584624
11.5	0.01252689	0.541146	1.461743	1.880108
12	0.0124081	0.543756	1.711409	2.201385
12.5	0.0124354	0.545352	1.99502	2.566238
13	0.01240248	0.549614	2.293125	2.950694
13.5	0.01239495	0.551587	2.634621	3.387388
14	0.01238843	0.553423	2.965545	3.815252
14.5	0.01241135	0.557308	3.351334	4.309856
15	0.01225584	0.561252	3.758788	4.811354
15.267821		0.56072	3.9542	5.085504


# fig 13, panel 2
t	prim	reg	eq	eq_stats
0	0.7813013	0		4.168781
0.5	0.4014776	0		2.506869
1	0.1654945	0		1.996262
1.5	0.07428715	0		1.654975
2	0.04297069	0		1.405849
2.5	0.02888826	0.295797	0.438496	1.216199
3	0.02131199	0.397726	0.422369	1.063317
3.5	0.01704621	0.410721	0.408725	0.940204
4	0.01459244	0.413875	0.412142	0.866453
4.5	0.01313632	0.416348	0.41692	0.798698
5	0.01226288	0.422977	0.422753	0.736054
5.5	0.01170165	0.424117	0.416545	0.65898
6	0.01145165	0.412579	0.38886	0.584886
6.5	0.0112176	0.397564	0.357807	0.520006
7	0.01108263	0.382242	0.328762	0.463153
7.5	0.01100568	0.368354	0.304235	0.413302
8	0.01102292	0.358229	0.285234	0.36956
8.5	0.01095056	0.344004	0.26376	0.343084
9	0.0108908	0.327851	0.241506	0.318307
9.5	0.01072003	0.314596	0.226396	0.294257
10	0.0106055	0.300982	0.208712	0.271307
10.5	0.01064606	0.289096	0.206304	0.268185
11	0.01063761	0.27989	0.209335	0.272103
11.5	0.01055533	0.27323	0.211532	0.275022
12	0.01060092	0.267852	0.211854	0.275396
12.5	0.0105047	0.263907	0.210956	0.274259
13	0.01034783	0.26089	0.208207	0.270702
13.5	0.0104265	0.258283	0.204703	0.266038
14	0.01051733	0.255033	0.199035	0.258844
14.5	0.01021379	0.252719	0.193237	0.251137
15	0.0102487	0.249916	0.186953	0.24189
15.267821		0.249177	0.181883	0.236483


# fig 13, panel 3
t	prim	reg	eq	eq_stats
0	0.6888327	0	0.351159	3.056934
0.5	0.5505736	0.076776	0.377382	3.244814
1	0.4472168	0.144395	0.42355	3.239753
1.5	0.3919731	0.184406	0.446266	3.048292
2	0.3754464	0.198057	0.479571	2.872303
2.5	0.3698742	0.202923	0.530212	2.725072
3	0.3678413	0.205291	0.536131	2.560499
3.5	0.3660991	0.207113	0.491616	2.348737
4	0.3637136	0.20791	0.445524	2.130753
4.5	0.3634774	0.209102	0.556403	2.660655
5	0.3617565	0.210216	0.724854	3.458141
5.440452	0.3612558	0.211535	0.90787	4.331549


# fig 13, panel 4
t	prim	reg	eq	eq_stats
0	0.8675598	0	0.533926	4.143128
0.5	0.6075079	0.140959	0.367881	2.833687
1	0.4041918	0.216198	0.293619	2.052337
1.5	0.2831818	0.23671	0.22829	1.460529
2	0.2281746	0.235115	0.187037	1.083508
2.5	0.2013606	0.228229	0.163832	0.830246
3	0.1792096	0.217312	0.14271	0.674331
3.5	0.1587419	0.202895	0.120129	0.568158
4	0.142457	0.189328	0.101452	0.48017
4.5	0.1304769	0.179229	0.099828	0.472601
5	0.1246172	0.173327	0.099483	0.470387
5.440452	0.1200034	0.169162	0.0982	0.463746


==> anc/fig14.dat <==
# fig 14, row 1, panel 1
npart	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
401.9	0.69436828	0.77052156	0.062604064	0.069562558	0.49847928	0.88147547	0.07261174	0.08630978
309.7	0.69436828	0.77052156	0.062604064	0.069562558	0.43076311	0.78041737	0.07261174	0.08630978
159.4	0.69436828	0.77052156	0.062604064	0.069562558	0.34212537	0.58633563	0.07261174	0.08630978
70.74	0.69436828	0.77052156	0.062604064	0.069562558	0.44870953	0.62007621	0.07261174	0.08630978
39.0204	0.69436828	0.77052156	0.062604064	0.069562558	0.60312626	0.73916965	0.07261174	0.08630978
17.879	0.0053205537	0.0068075675	0.38758093	0.7498986	0.82958408	0.9263939	0.1055778	0.1247693


# fig 14, row 1, panel 2
npart	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
401.9	0.4727266	0.515395	0.07712325	0.086247	0.27816591	0.45616718	0.07261174	0.08630978
309.7	0.4727266	0.515395	0.07712325	0.086247	0.25645163	0.42830839	0.07261174	0.08630978
159.4	0.4727266	0.515395	0.07712325	0.086247	0.21930502	0.35606738	0.07261174	0.08630978
70.74	0.4727266	0.515395	0.07712325	0.086247	0.25088348	0.33818761	0.07261174	0.08630978
39.0204	0.4727266	0.515395	0.07712325	0.086247	0.33002938	0.39373223	0.07261174	0.08630978
17.879	0.003955108	0.004669756	0.168633	0.32672812	0.62246159	0.68795178	0.1055778	0.1247693


# fig 14, row 1, panel 3
npart	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
401.9	0.4443429	0.483781	0.079459	0.088084	0.24670183	0.3969848	0.07261174	0.08630978
309.7	0.4443429	0.483781	0.079459	0.088084	0.23247904	0.37891859	0.07261174	0.08630978
159.4	0.4443429	0.483781	0.079459	0.088084	0.2028246	0.32633589	0.07261174	0.08630978
70.74	0.4443429	0.483781	0.079459	0.088084	0.24421696	0.32863686	0.07261174	0.08630978
39.0204	0.4443429	0.483781	0.079459	0.088084	0.3169615	0.37987315	0.07261174	0.08630978
17.879	0.004019028	0.0046795	0.137105	0.267536	0.59641364	0.65817478	0.1055778	0.1247693


# fig 14, row 2, panel 1
npart	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
401.9	0.5975941	0.66482823	0.11002954	0.12370175	0.7112348	1.2605848	0.1087765	0.1288077
309.7	0.5975941	0.66482823	0.11002954	0.12370175	0.62170329	1.1459628	0.1087765	0.1288077
159.4	0.5975941	0.66482823	0.11002954	0.12370175	0.46894935	0.85734885	0.1087765	0.1288077
70.74	0.5975941	0.66482823	0.11002954	0.12370175	0.46991379	0.63185024	0.1087765	0.1288077
39.0204	0.5975941	0.66482823	0.11002954	0.12370175	0.60401891	0.74525235	0.1087765	0.1288077
17.879	0.0028447876	0.0037972447	0.56724151	1.0903278	0.81640014	0.91733768	0.1411485	0.1664598


# fig 14, row 2, panel 2
npart	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
401.9	0.3576691	0.3925269	0.10648688	0.1197315	0.37887519	0.62346874	0.1087765	0.1288077
309.7	0.3576691	0.3925269	0.10648688	0.1197315	0.35276663	0.5940837	0.1087765	0.1288077
159.4	0.3576691	0.3925269	0.10648688	0.1197315	0.29790699	0.50265103	0.1087765	0.1288077
70.74	0.3576691	0.3925269	0.10648688	0.1197315	0.27624151	0.3766691	0.1087765	0.1288077
39.0204	0.3576691	0.3925269	0.10648688	0.1197315	0.33910651	0.41111783	0.1087765	0.1288077
17.879	0.001059311	0.002535942	0.23666738	0.454473	0.57293247	0.6410661	0.1411485	0.1664598


# fig 14, row 2, panel 3
npart	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
401.9	0.3249511	0.3559803	0.104903	0.123897	0.33436866	0.53720721	0.1087765	0.1288077
309.7	0.3249511	0.3559803	0.104903	0.123897	0.3137865	0.51846433	0.1087765	0.1288077
159.4	0.3249511	0.3559803	0.104903	0.123897	0.27568317	0.4558036	0.1087765	0.1288077
70.74	0.3249511	0.3559803	0.104903	0.123897	0.26664426	0.36393596	0.1087765	0.1288077
39.0204	0.3249511	0.3559803	0.104903	0.123897	0.33484759	0.40572927	0.1087765	0.1288077
17.879	0.001799156	0.00258441	0.191421	0.368163	0.5386306	0.608685	0.1411485	0.1664598


==> anc/fig15.dat <==
# fig 15, panel 1
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.0019142832	0.0041155755	0.40533967	0.82461689	0.50781533	0.95033763	0.10056138	0.12160517
1	0.0028620323	0.0055969049	0.39730922	0.80827259	0.50979847	0.94466823	0.10962722	0.13079874
1.5	0.0044281128	0.0076959183	0.38354497	0.78026166	0.50223759	0.92210668	0.11426451	0.1341491
2	0.0065856638	0.010172129	0.36199897	0.73641774	0.48159537	0.8797378	0.11301074	0.13314793
2.5	0.0094525224	0.013160778	0.33331764	0.67805668	0.44951874	0.81677107	0.10674858	0.12555362
3	0.012926655	0.01652753	0.29959952	0.60944849	0.4109495	0.7424381	0.09842333	0.11646208
3.5	0.016922037	0.020230113	0.26394187	0.53689144	0.37081209	0.66290219	0.089948176	0.10578063
4	0.021348793	0.024242606	0.22876521	0.46531383	0.33122951	0.58620232	0.081115511	0.096645884
4.5	0.026107539	0.028526755	0.19846314	0.40366313	0.29797452	0.51869187	0.073403848	0.086501987
5	0.030979514	0.032908679	0.16934596	0.3444253	0.26776305	0.45501272	0.06743757	0.077678738
5.5	0.035930249	0.037403544	0.14406953	0.29300804	0.24156119	0.40298261	0.061561416	0.072571023
6	0.040797843	0.041873741	0.11984061	0.24372344	0.21924599	0.35377613	0.058607529	0.068178944
6.5	0.045568043	0.046320887	0.099886926	0.20314158	0.20094213	0.31285005	0.055487163	0.063387582
7	0.050290115	0.05079583	0.080898193	0.16452359	0.18506035	0.27530362	0.053872039	0.059984197
7.5	0.054955298	0.05528145	0.065497918	0.1332069	0.17261963	0.24818844	0.052166415	0.05970008
8	0.059626831	0.059829037	0.051029087	0.1037849	0.16126202	0.2218516	0.050606107	0.058237665
8.5	0.064352719	0.064473296	0.041095688	0.083586498	0.15748599	0.20624208	0.052037583	0.058182283
9	0.069162267	0.069231446	0.032020143	0.065132625	0.15328386	0.193521	0.052101448	0.059156926
9.5	0.074006692	0.074044847	0.026357943	0.053619683	0.1523561	0.18683558	0.051991467	0.05917105
10	0.078925918	0.078946165	0.021378387	0.043494819	0.15366232	0.18367997	0.053358011	0.061238987
10.5	0.083855242	0.083865568	0.019866054	0.040419828	0.15784307	0.18742504	0.054121776	0.063139646
11	0.088797311	0.088802382	0.01868344	0.038015249	0.16439179	0.19425285	0.05691104	0.067435223
11.5	0.093725545	0.093727932	0.017500825	0.035610671	0.17058609	0.1987219	0.059359723	0.069383294
12	0.098769105	0.09877019	0.016318211	0.033206092	0.17758619	0.20392886	0.062498875	0.071952582
12.5	0.10372849	0.10372896	0.015135596	0.030801513	0.18507862	0.21008301	0.066214531	0.075552538
13	0.10876204	0.10876223	0.013977436	0.028446561	0.19146334	0.21572308	0.068723867	0.078514286
13.5	0.11371302	0.1137131	0.013176907	0.026817387	0.19897357	0.22283742	0.072083639	0.082306934
14	0.11857226	0.11857228	0.012400831	0.02523784	0.20622309	0.2301458	0.075250003	0.08633568
14.5	0.12336627	0.12336628	0.011624755	0.023658292	0.2127168	0.23825592	0.077725776	0.091231344
15	0.12803069	0.1280307	0.01084868	0.022078745	0.21965285	0.24790626	0.080773475	0.097796815
15.5	0.13264165	0.13264165	0.010072604	0.020499198	0.22818145	0.25020051	0.085467203	0.097059665
16	0.1371533	0.1371533	0.0093047001	0.018936412	0.23602419	0.25999589	0.089566195	0.10390618
16.5	0.1415067	0.1415067	0.0087425906	0.017795776	0.2429156	0.26795859	0.092666305	0.10865611
17	0.14565624	0.14565624	0.0081886523	0.016671902	0.25090773	0.27139314	0.097062838	0.109065
17.5	0.14958271	0.14958271	0.007634714	0.015548028	0.25790295	0.28396045	0.10068552	0.11882971
18	0.15340603	0.15340603	0.0070807756	0.014424154	0.26454608	0.29019502	0.10405928	0.12236483
18.5	0.15700797	0.15700797	0.0065268373	0.013300279	0.27411739	0.29635078	0.11058258	0.12604253
19	0.16040126	0.16040126	0.0059728989	0.012176405	0.27844978	0.30418455	0.11207563	0.13160689
19.5	0.16363174	0.16363174	0.0054189606	0.011052531	0.28317894	0.30539787	0.11412823	0.1307136
20	0.16663333	0.16663333	0.0048650222	0.0099286571	0.28624515	0.31021689	0.1147468	0.1336549


# fig 15, panel 2
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.01304686	0.028331335	0.32148111	0.64938874	0.42447126	0.78474188	0.089943292	0.1070218
1	0.01571962	0.031360319	0.30072486	0.60666354	0.41591717	0.75531392	0.099472685	0.11729007
1.5	0.020027142	0.035729634	0.27227834	0.54716426	0.39386932	0.70434906	0.10156384	0.12145516
2	0.026006969	0.041339713	0.24007346	0.47852551	0.36605279	0.64039585	0.099972364	0.12053063
2.5	0.03351374	0.047960293	0.20749225	0.40970658	0.33731713	0.57182784	0.096311142	0.11416097
3	0.042334256	0.055434328	0.17663535	0.34610985	0.30974902	0.50803101	0.090779412	0.10648683
3.5	0.05208843	0.06349511	0.14979522	0.29065333	0.28604384	0.45240835	0.084160188	0.098259903
4	0.062397873	0.071930248	0.12423784	0.23786854	0.262854	0.3988774	0.076218285	0.089078606
4.5	0.072784935	0.080420035	0.10393708	0.19651341	0.24687906	0.3594504	0.070157041	0.082516959
5	0.083146892	0.089025629	0.085032309	0.15813323	0.23337473	0.32388352	0.065195529	0.076724669
5.5	0.093204353	0.097552654	0.071161211	0.13024239	0.22574382	0.29730834	0.061378257	0.069513304
6	0.10300657	0.10610174	0.058391661	0.10469264	0.21995872	0.27790243	0.058560481	0.067108056
6.5	0.11245835	0.11457717	0.049070782	0.086691857	0.21776475	0.26693215	0.056235621	0.06566312
7	0.12168764	0.12308399	0.04058743	0.070404134	0.21788045	0.257218	0.055605376	0.063729884
7.5	0.13067125	0.13155655	0.035496261	0.060530105	0.22194817	0.25573372	0.055780652	0.063647064
8	0.13944886	0.13998884	0.030974536	0.051794479	0.22626677	0.25582577	0.055843381	0.064042453
8.5	0.14815854	0.14847558	0.027946178	0.046436965	0.23221077	0.26044223	0.056106051	0.065529688
9	0.15683973	0.15701889	0.025169377	0.041608651	0.23875104	0.2638763	0.05674194	0.065248758
9.5	0.16554115	0.1656386	0.023217578	0.038261207	0.24761679	0.2712199	0.058858065	0.067320089
10	0.17410763	0.17415867	0.021471483	0.035260257	0.25611509	0.27966291	0.060535972	0.070243977
10.5	0.18249289	0.18251857	0.020991507	0.034292822	0.26608008	0.28793152	0.06259569	0.07112012
11	0.19067771	0.19069013	0.020631933	0.033518765	0.27752153	0.29788003	0.066211882	0.073671134
11.5	0.19872917	0.19873497	0.020272359	0.032744709	0.28742363	0.31051261	0.068422106	0.07903293
12	0.20663425	0.20663686	0.019912785	0.031970652	0.29662281	0.32079781	0.070075779	0.082190303
12.5	0.21442716	0.21442833	0.019553211	0.031196595	0.30701692	0.32915877	0.073036541	0.083533846
13	0.22210662	0.22210706	0.019140148	0.030356721	0.31870221	0.34042916	0.077455444	0.087965376
13.5	0.22937668	0.22937684	0.017944805	0.028554275	0.32892608	0.35166001	0.08160459	0.093728904
14	0.23641477	0.23641489	0.016695973	0.026686011	0.33757312	0.36143312	0.08446238	0.098332221
14.5	0.24298384	0.24298385	0.015447141	0.024817748	0.34714972	0.36873712	0.088718738	0.10093552
15	0.24930681	0.24930681	0.01419831	0.022949484	0.3576494	0.37990429	0.094144275	0.10764799
15.5	0.25529928	0.25529928	0.012949478	0.02108122	0.36379485	0.38613519	0.095546089	0.10975468
16	0.26082028	0.26082028	0.011713208	0.019227481	0.37295181	0.39397329	0.10041832	0.11392552
16.5	0.26582734	0.26582734	0.01079333	0.01773954	0.38084265	0.40456974	0.10422198	0.12100285
17	0.27023775	0.27023775	0.0098860139	0.016266124	0.38833329	0.40930443	0.10820953	0.12280055
17.5	0.27432353	0.27432353	0.008978698	0.014792708	0.39672148	0.41859972	0.11341925	0.12948348
18	0.2778964	0.2778964	0.0080713822	0.013319292	0.40339524	0.42770584	0.11742745	0.13649015
18.5	0.28111755	0.28111755	0.0071640663	0.011845876	0.41269401	0.4289452	0.12441239	0.13598177
19	0.28410375	0.28410375	0.0062567505	0.010372459	0.42109217	0.43245957	0.13073166	0.13798336
19.5	0.28665375	0.28665375	0.0053494346	0.0088990433	0.41965486	0.44219004	0.12765167	0.14663725
20	0.28877115	0.28877115	0.0044421188	0.0074256271	0.42073837	0.43821568	0.1275251	0.1420189


# fig 15, panel 3
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.21691439	0.29164122	0.31067287	0.45337395	0.59841884	0.82965777	0.070831577	0.084642591
1	0.2191904	0.28958227	0.28300327	0.41373863	0.58053835	0.79674026	0.07834468	0.093419366
1.5	0.22529437	0.28990763	0.24651627	0.36092623	0.5545023	0.74880736	0.082691657	0.097973492
2	0.23416971	0.29167601	0.20871653	0.30579648	0.52737587	0.6972757	0.084489628	0.09980321
2.5	0.24515697	0.29476899	0.17478864	0.25585014	0.50348505	0.64980801	0.083539436	0.09918888
3	0.2577309	0.2992109	0.14642719	0.213922	0.48549797	0.61026661	0.081339877	0.097133714
3.5	0.27057481	0.30412448	0.12353126	0.17994165	0.47356966	0.57825425	0.079463596	0.094188122
4	0.28314413	0.30933151	0.10220543	0.14827378	0.46307777	0.55058374	0.077728207	0.092978451
4.5	0.29496284	0.31470006	0.087188201	0.12598832	0.45823132	0.53172239	0.076080286	0.091034011
5	0.30630514	0.32069802	0.073649284	0.10591711	0.45445905	0.51356804	0.074504631	0.086952905
5.5	0.31710662	0.32725768	0.064664873	0.092737626	0.45672092	0.50756826	0.074949427	0.087572963
6	0.32719476	0.33411096	0.056552614	0.080877822	0.46018801	0.50196883	0.076440641	0.086980041
6.5	0.33658355	0.34113269	0.050571912	0.072243216	0.46459991	0.50296718	0.077444444	0.089591268
7	0.34555032	0.34843932	0.045010243	0.064234262	0.46921133	0.50484734	0.078650759	0.09217376
7.5	0.35403206	0.35580188	0.040715429	0.058071703	0.47583794	0.50860618	0.081090447	0.0947326
8	0.36212195	0.36316742	0.036650813	0.052246858	0.48312482	0.51222842	0.084352056	0.096814143
8.5	0.36975725	0.37035239	0.033301379	0.047484222	0.49153897	0.51840987	0.08848034	0.10057326
9	0.37715044	0.37747704	0.030135692	0.042987538	0.49916	0.52680126	0.091873875	0.10633668
9.5	0.384083	0.38425566	0.027977064	0.039919309	0.5077526	0.53227852	0.095692544	0.10810354
10	0.39061647	0.39070441	0.026025277	0.037146292	0.51545812	0.54270371	0.098816373	0.11485301
10.5	0.39649163	0.39653473	0.025153621	0.035924518	0.52488124	0.55265088	0.10323599	0.12019164
11	0.40173398	0.40175429	0.02438468	0.034850261	0.53393306	0.56014665	0.1078144	0.1235421
11.5	0.40650562	0.40651489	0.02361574	0.033776004	0.54131711	0.57063081	0.11119575	0.13033992
12	0.41078982	0.4107939	0.022846799	0.032701746	0.55093778	0.57961658	0.11730116	0.13612094
12.5	0.4145802	0.41458191	0.022077859	0.031627489	0.55982376	0.58700803	0.1231657	0.14079862
13	0.41785428	0.41785494	0.021255813	0.030475528	0.56588328	0.59631408	0.12677318	0.14798361
13.5	0.42060585	0.42060611	0.019657109	0.028187161	0.57122103	0.60357232	0.13095806	0.15477905
14	0.4227858	0.42278591	0.018005299	0.02582109	0.58157299	0.6092152	0.14078189	0.1606082
14.5	0.42453002	0.42453003	0.01635349	0.023455019	0.58593732	0.61722216	0.14505382	0.16923711
15	0.425856	0.42585601	0.014701681	0.021088949	0.59021283	0.61698697	0.14965514	0.17004201
15.5	0.42677093	0.42677093	0.013049871	0.018722878	0.59406141	0.62253263	0.15424061	0.17703882
16	0.42727289	0.42727289	0.0114228	0.016392339	0.59677633	0.62611698	0.15808063	0.18245175
16.5	0.42731421	0.42731421	0.010418782	0.014956681	0.59919052	0.63094268	0.16145752	0.18867179
17	0.42693123	0.42693123	0.0094395026	0.013556555	0.60608171	0.63562367	0.16971098	0.19513589
17.5	0.42618413	0.42618413	0.008460223	0.012156429	0.61126959	0.64096112	0.17662523	0.20262056
18	0.42515605	0.42515605	0.0074809433	0.010756302	0.6130758	0.6454256	0.18043881	0.20951325
18.5	0.42383263	0.42383263	0.0065016637	0.0093561761	0.61837672	0.65075439	0.18804242	0.21756558
19	0.42228722	0.42228722	0.005522384	0.0079560498	0.62432736	0.65254068	0.19651776	0.22229741
19.5	0.42046252	0.42046252	0.0045431044	0.0065559236	0.62408109	0.65749779	0.19907546	0.23047934
20	0.41850776	0.41850776	0.0035638247	0.0051557973	0.62578297	0.65835285	0.20371138	0.23468929


# fig 15, panel 4
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	3.7846688e-05	8.0245144e-05	0.1560763	0.31738183	0.25667553	0.43906724	0.10056138	0.12160517
1	0.0002539276	0.00048913277	0.15577309	0.31676328	0.26565423	0.44805116	0.10962722	0.13079874
1.5	0.00096773056	0.0016649759	0.15480399	0.31478916	0.27003623	0.45060324	0.11426451	0.1341491
2	0.0025568499	0.0039267094	0.15446272	0.31409242	0.27003031	0.45116707	0.11301074	0.13314793
2.5	0.0049492384	0.006877454	0.15551534	0.31623134	0.26721316	0.44866241	0.10674858	0.12555362
3	0.0074442498	0.0095148328	0.1567233	0.3186878	0.26259088	0.44466471	0.09842333	0.11646208
3.5	0.0098828105	0.011815088	0.15262285	0.310345	0.25245384	0.42794072	0.089948176	0.10578063
4	0.012385216	0.014064391	0.14655149	0.29799365	0.24005221	0.40870393	0.081115511	0.096645884
4.5	0.014948849	0.016335015	0.1319002	0.26819525	0.2202529	0.37103225	0.073403848	0.086501987
5	0.017507854	0.01859868	0.1158489	0.23555012	0.20079433	0.33182754	0.06743757	0.077678738
5.5	0.020018494	0.020839787	0.09820953	0.1996769	0.17978944	0.29308771	0.061561416	0.072571023
6	0.022485051	0.023078345	0.080645215	0.16395734	0.16173779	0.25521463	0.058607529	0.068178944
6.5	0.02490743	0.025319073	0.06534822	0.13285525	0.14574281	0.22156191	0.055487163	0.063387582
7	0.027255911	0.02753007	0.050716088	0.10310601	0.13184404	0.19062027	0.053872039	0.059984197
7.5	0.029619395	0.029795229	0.03927522	0.079846065	0.12106103	0.16934137	0.052166415	0.05970008
8	0.031992229	0.032100755	0.028586752	0.058116071	0.11118509	0.14845449	0.050606107	0.058237665
8.5	0.034492654	0.034557279	0.02124952	0.04320045	0.10777976	0.13594001	0.052037583	0.058182283
9	0.037113921	0.037151046	0.014573914	0.02963002	0.10378928	0.12593799	0.052101448	0.059156926
9.5	0.039807286	0.039827805	0.01068888	0.02173244	0.10248763	0.12073129	0.051991467	0.05917105
10	0.042609581	0.042620508	0.0073115088	0.014866852	0.1032791	0.11872635	0.053358011	0.061238987
10.5	0.045496927	0.045502531	0.0062384355	0.012685403	0.10585714	0.12132758	0.054121776	0.063139646
11	0.048435315	0.048438077	0.005384491	0.010949396	0.11073085	0.1268227	0.05691104	0.067435223
11.5	0.051484183	0.051485491	0.0045305465	0.0092133885	0.11537445	0.13008217	0.059359723	0.069383294
12	0.054493762	0.054494357	0.003676602	0.0074773813	0.12066924	0.13392432	0.062498875	0.071952582
12.5	0.057638038	0.057638296	0.0028226575	0.0057413742	0.12667523	0.13893221	0.066214531	0.075552538
13	0.060898662	0.060898774	0.0020188515	0.0041072973	0.13164138	0.14352036	0.068723867	0.078514286
13.5	0.06416886	0.06416891	0.001948316	0.0039639407	0.13820082	0.15043978	0.072083639	0.082306934
14	0.067361524	0.067361537	0.001927919	0.0039225143	0.14453945	0.15761973	0.075250003	0.08633568
14.5	0.070608369	0.070608378	0.001907522	0.003881088	0.15024167	0.16572081	0.077725776	0.091231344
15	0.073782903	0.073782912	0.001887125	0.0038396617	0.1564435	0.17541939	0.080773475	0.097796815
15.5	0.076990669	0.076990669	0.001866728	0.0037982353	0.1643246	0.17784857	0.085467203	0.097059665
16	0.080064277	0.080064277	0.0018443276	0.0037530708	0.1714748	0.18772353	0.089566195	0.10390618
16.5	0.083145133	0.083145133	0.0017714704	0.003613756	0.17758291	0.195415	0.092666305	0.10865611
17	0.08618917	0.08618917	0.0016966098	0.003470703	0.18494862	0.19872487	0.097062838	0.109065
17.5	0.089046333	0.089046333	0.0016217491	0.00332765	0.19135361	0.21120369	0.10068552	0.11882971
18	0.091774851	0.091774851	0.0015468885	0.003184597	0.19738102	0.21732428	0.10405928	0.12236483
18.5	0.094443258	0.094443258	0.0014720279	0.003041544	0.20649787	0.22352733	0.11058258	0.12604253
19	0.097230628	0.097230628	0.0013971673	0.002898491	0.21070342	0.23173601	0.11207563	0.13160689
19.5	0.099725273	0.099725273	0.0013223066	0.002755438	0.21517581	0.23319431	0.11412823	0.1307136
20	0.1021471	0.1021471	0.001247446	0.002612385	0.21814135	0.23841439	0.1147468	0.1336549


# fig 15, panel 5
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.00057306487	0.0012362079	0.15839251	0.33390942	0.24890887	0.44216742	0.089943292	0.1070218
1	0.0016275861	0.0032180746	0.15287341	0.32205272	0.25397368	0.44256086	0.099472685	0.11729007
1.5	0.0037957463	0.0067280729	0.14539374	0.30501229	0.25075333	0.43319552	0.10156384	0.12145516
2	0.0069624077	0.011034623	0.13824964	0.28735278	0.24518441	0.41891803	0.099972364	0.12053063
2.5	0.010398422	0.014865364	0.13100442	0.2695885	0.23771398	0.39861483	0.096311142	0.11416097
3	0.014014833	0.018343937	0.12028396	0.24620352	0.2250782	0.37103429	0.090779412	0.10648683
3.5	0.017946169	0.021871067	0.10366832	0.2118758	0.20577467	0.33200677	0.084160188	0.098259903
4	0.022162912	0.025544445	0.086249615	0.17603745	0.18463081	0.2906605	0.076218285	0.089078606
4.5	0.026672748	0.029467291	0.068755075	0.14004075	0.16558486	0.252025	0.070157041	0.082516959
5	0.031384031	0.033600071	0.051831226	0.10519102	0.14841079	0.21551576	0.065195529	0.076724669
5.5	0.036271874	0.037961922	0.039292205	0.07916009	0.13694234	0.18663532	0.061378257	0.069513304
6	0.041382154	0.042623704	0.027886969	0.055464631	0.1278296	0.16519639	0.058560481	0.067108056
6.5	0.046658392	0.047536135	0.020869245	0.04103166	0.12376326	0.15423092	0.056235621	0.06566312
7	0.052109818	0.052706873	0.01472864	0.028437719	0.12244383	0.14487448	0.055605376	0.063729884
7.5	0.057791254	0.058182113	0.011318522	0.02150161	0.12489043	0.14333079	0.055780652	0.063647064
8	0.063743645	0.06399005	0.0083978214	0.015573428	0.12798485	0.14360593	0.055843381	0.064042453
8.5	0.069906345	0.070055689	0.006958115	0.012658355	0.13297051	0.14824373	0.056106051	0.065529688
9	0.076149076	0.076235928	0.0057393409	0.010200833	0.13863036	0.15168552	0.05674194	0.065248758
9.5	0.082710127	0.082758762	0.0050626955	0.0089242425	0.14663089	0.15900309	0.058858065	0.067320089
10	0.089391556	0.089417713	0.0044841671	0.0078454747	0.1544117	0.16750717	0.060535972	0.070243977
10.5	0.096133329	0.09614684	0.0043479627	0.007562954	0.16307698	0.17482991	0.06259569	0.07112012
11	0.10279774	0.10280446	0.0042538213	0.007356153	0.17326344	0.18383175	0.066211882	0.073671134
11.5	0.10954086	0.1095441	0.00415968	0.007149352	0.18212265	0.19572639	0.068422106	0.07903293
12	0.11622988	0.11623138	0.0040655387	0.006942551	0.1903712	0.20536424	0.070075779	0.082190303
12.5	0.12292799	0.12292868	0.0039713973	0.00673575	0.19993593	0.21319827	0.073036541	0.083533846
13	0.12959955	0.12959978	0.0038700451	0.0065221633	0.21092504	0.22408732	0.077455444	0.087965376
13.5	0.1360754	0.1360755	0.0036632342	0.006209337	0.22134322	0.23601374	0.08160459	0.093728904
14	0.14246273	0.14246273	0.0034492123	0.005889725	0.23037432	0.24668467	0.08446238	0.098332221
14.5	0.14860182	0.14860182	0.0032351905	0.005570113	0.24055575	0.25510745	0.088718738	0.10093552
15	0.15454951	0.15454951	0.0030211687	0.005250501	0.25171495	0.267448	0.094144275	0.10764799
15.5	0.16040739	0.16040739	0.0028071468	0.004930889	0.25876062	0.27509296	0.095546089	0.10975468
16	0.16593826	0.16593826	0.0025959614	0.0046142599	0.26895254	0.28447804	0.10041832	0.11392552
16.5	0.17112897	0.17112897	0.0024562137	0.0043727568	0.27780716	0.29650458	0.10422198	0.12100285
17	0.17595703	0.17595703	0.0023193025	0.0041342365	0.28648585	0.30289181	0.10820953	0.12280055
17.5	0.18078487	0.18078487	0.0021823912	0.0038957162	0.29638651	0.31416407	0.11341925	0.12948348
18	0.18520699	0.18520699	0.00204548	0.003657196	0.30467993	0.32535434	0.11742745	0.13649015
18.5	0.18956632	0.18956632	0.0019085688	0.0034186757	0.31588728	0.32896676	0.12441239	0.13598177
19	0.19336076	0.19336076	0.0017716575	0.0031801555	0.32586408	0.33452427	0.13073166	0.13798336
19.5	0.19695362	0.19695362	0.0016347462	0.0029416353	0.32624004	0.3465325	0.12765167	0.14663725
20	0.2003396	0.2003396	0.001497835	0.002703115	0.32936254	0.34506161	0.1275251	0.1420189


# fig 15, panel 6
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.090507277	0.10847737	0.26493776	0.38196036	0.42627661	0.57508032	0.070831577	0.084642591
1	0.092128482	0.11031041	0.23391954	0.33980117	0.40439271	0.54353095	0.07834468	0.093419366
1.5	0.09487394	0.11279855	0.19848658	0.29129225	0.37605218	0.50206429	0.082691657	0.097973492
2	0.098159874	0.11494596	0.16555392	0.24488003	0.34820342	0.4596292	0.084489628	0.09980321
2.5	0.10253019	0.11763109	0.13545211	0.20108589	0.32152174	0.41790586	0.083539436	0.09918888
3	0.10821401	0.12137161	0.10752837	0.15965938	0.29708225	0.37816471	0.081339877	0.097133714
3.5	0.11523848	0.12637082	0.085251896	0.12605083	0.27995398	0.34660977	0.079463596	0.094188122
4	0.12357025	0.13272246	0.064752713	0.09505376	0.26605117	0.32075467	0.077728207	0.092978451
4.5	0.13288372	0.14018205	0.051359744	0.074907201	0.26032375	0.30612327	0.076080286	0.091034011
5	0.14287214	0.14849936	0.039631908	0.057291699	0.25700868	0.29274397	0.074504631	0.086952905
5.5	0.15330128	0.15749222	0.03303374	0.047422365	0.26128445	0.29248755	0.074949427	0.087572963
6	0.16398288	0.1669924	0.027367903	0.03897541	0.26779143	0.29294785	0.076440641	0.086980041
6.5	0.17476045	0.17684092	0.02370611	0.033669788	0.275911	0.30010198	0.077444444	0.089591268
7	0.18554813	0.18693156	0.020434172	0.028957987	0.28463306	0.30806331	0.078650759	0.09217376
7.5	0.19633126	0.19721612	0.01831872	0.025913643	0.29574043	0.31786237	0.081090447	0.0947326
8	0.20714548	0.20768997	0.016384126	0.023137458	0.30788166	0.32764157	0.084352056	0.096814143
8.5	0.21773778	0.21805976	0.014839356	0.020989755	0.32105748	0.33962277	0.08848034	0.10057326
9	0.22809824	0.22828113	0.013378893	0.018965937	0.33335101	0.35358375	0.091873875	0.10633668
9.5	0.23812834	0.2382281	0.012314073	0.017463578	0.34613496	0.36379522	0.095692544	0.10810354
10	0.24785172	0.247904	0.011353917	0.016106362	0.35802201	0.37886337	0.098816373	0.11485301
10.5	0.25700632	0.25703269	0.011064188	0.015708465	0.37130651	0.39293279	0.10323599	0.12019164
11	0.26562788	0.26564057	0.010838215	0.015401795	0.38428049	0.40458446	0.1078144	0.1235421
11.5	0.27388358	0.2738895	0.010612241	0.015095125	0.39569158	0.41932455	0.11119575	0.13033992
12	0.28167402	0.28167666	0.010386267	0.014788455	0.40936145	0.43258605	0.11730116	0.13612094
12.5	0.28889926	0.28890037	0.010160294	0.014481785	0.42222525	0.44418078	0.1231657	0.14079862
13	0.29570614	0.29570663	0.0099009746	0.014126699	0.4323803	0.45781694	0.12677318	0.14798361
13.5	0.30183765	0.30183785	0.0091539842	0.013063538	0.4419497	0.46968044	0.13095806	0.15477905
14	0.30745369	0.30745377	0.0083736486	0.011951961	0.45660922	0.48001393	0.14078189	0.1606082
14.5	0.31249542	0.3124955	0.0075933129	0.010840384	0.46514255	0.49257299	0.14505382	0.16923711
15	0.31700559	0.31700559	0.0068129772	0.0097288072	0.4734737	0.49677641	0.14965514	0.17004201
15.5	0.32105335	0.32105335	0.0060326416	0.0086172303	0.4813266	0.5067094	0.15424061	0.17703882
16	0.3246295	0.3246295	0.0052659057	0.0075250223	0.48797604	0.51460627	0.15808063	0.18245175
16.5	0.32770237	0.32770237	0.0048416919	0.0069206378	0.49400159	0.5232948	0.16145752	0.18867179
17	0.33036429	0.33036429	0.0044310779	0.0063356223	0.50450635	0.5318358	0.16971098	0.19513589
17.5	0.33259991	0.33259991	0.0040204639	0.0057506068	0.5132456	0.54097107	0.17662523	0.20262056
18	0.33438618	0.33438618	0.0036098499	0.0051655913	0.51843484	0.54906503	0.18043881	0.20951325
18.5	0.33574811	0.33574811	0.0031992359	0.0045805758	0.52698977	0.55789427	0.18804242	0.21756558
19	0.33682778	0.33682778	0.002788622	0.0039955603	0.53613416	0.56312076	0.19651776	0.22229741
19.5	0.33759396	0.33759396	0.002378008	0.0034105448	0.53904743	0.57148385	0.19907546	0.23047934
20	0.33808409	0.33808409	0.001967394	0.0028255293	0.54376286	0.57559891	0.20371138	0.23468929


# fig 15, panel 7
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.00010135832	0.00021569361	0.20627796	0.4194492	0.3069407	0.54127006	0.10056138	0.12160517
1	0.00046352283	0.00089615657	0.20286186	0.41249863	0.3129526	0.54419353	0.10962722	0.13079874
1.5	0.0013781582	0.0023785221	0.19805878	0.40272668	0.31370145	0.5392543	0.11426451	0.1341491
2	0.0030168242	0.0046420523	0.19262143	0.39166608	0.30864899	0.52945607	0.11301074	0.13314793
2.5	0.0052590057	0.0073132189	0.18563195	0.37744876	0.29763954	0.51031559	0.10674858	0.12555362
3	0.0076141703	0.0097336208	0.17647305	0.35882097	0.28251055	0.48501667	0.09842333	0.11646208
3.5	0.0099794443	0.011931246	0.16304698	0.33150274	0.2629746	0.44921462	0.089948176	0.10578063
4	0.012380329	0.014059725	0.14842566	0.30175435	0.2419215	0.41245996	0.081115511	0.096645884
4.5	0.014829602	0.01620496	0.12940885	0.26308474	0.21764229	0.36579168	0.073403848	0.086501987
5	0.017274284	0.018350875	0.10980767	0.22322937	0.19451952	0.31925898	0.06743757	0.077678738
5.5	0.019613193	0.020418092	0.090395319	0.18375936	0.17156993	0.27674847	0.061561416	0.072571023
6	0.02188733	0.022465023	0.071628677	0.14560307	0.15212354	0.23624704	0.058607529	0.068178944
6.5	0.024091894	0.024490172	0.057790271	0.1174723	0.13736933	0.20535005	0.055487163	0.063387582
7	0.026230083	0.026493994	0.044886917	0.091243408	0.12498904	0.1777216	0.053872039	0.059984197
7.5	0.028342466	0.02851077	0.034628501	0.070392679	0.11513738	0.15860353	0.052166415	0.05970008
8	0.030532369	0.030635941	0.025079867	0.050984878	0.10621834	0.13985848	0.050606107	0.058237665
8.5	0.032757577	0.032818967	0.019082936	0.038796103	0.1038781	0.12979735	0.052037583	0.058182283
9	0.035081404	0.035116496	0.013705704	0.027866919	0.10088856	0.12214034	0.052101448	0.059156926
9.5	0.037467392	0.037486712	0.010497691	0.021346999	0.099956549	0.11800476	0.051991467	0.05917105
10	0.039987531	0.039997789	0.0077079678	0.015677261	0.10105351	0.11691404	0.053358011	0.061238987
10.5	0.042619577	0.042624826	0.0069583007	0.014153688	0.10369965	0.11991816	0.054121776	0.063139646
11	0.04534054	0.045343124	0.0064026341	0.013024397	0.10865421	0.12580274	0.05691104	0.067435223
11.5	0.04800334	0.048004562	0.0058469676	0.011895107	0.11321003	0.12928296	0.059359723	0.069383294
12	0.050850391	0.050850952	0.005291301	0.010765816	0.11864057	0.13356935	0.062498875	0.071952582
12.5	0.053715422	0.053715668	0.0047356344	0.009636525	0.12466559	0.13890473	0.066214531	0.075552538
13	0.056743717	0.05674382	0.0041965962	0.0085409784	0.12966418	0.14379909	0.068723867	0.078514286
13.5	0.05974892	0.059748962	0.0039007449	0.0079389364	0.1357333	0.14999483	0.072083639	0.082306934
14	0.062704901	0.062704919	0.003621522	0.0073706385	0.14157643	0.15641124	0.075250003	0.08633568
14.5	0.065832924	0.065832934	0.0033422991	0.0068023406	0.146901	0.16386662	0.077725776	0.091231344
15	0.068923954	0.068923963	0.0030630761	0.0062340428	0.15276051	0.17295482	0.080773475	0.097796815
15.5	0.071927836	0.071927836	0.0027838532	0.0056657449	0.16017889	0.17465325	0.085467203	0.097059665
16	0.074990103	0.074990103	0.0025100113	0.0051083983	0.16706631	0.18400468	0.089566195	0.10390618
16.5	0.077988709	0.077988709	0.0023716943	0.0048268687	0.17302671	0.19147169	0.092666305	0.10865611
17	0.080833866	0.080833866	0.0022387584	0.0045562905	0.18013546	0.19445516	0.097062838	0.109065
17.5	0.083540025	0.083540025	0.0021058225	0.0042857123	0.18633137	0.20665545	0.10068552	0.11882971
18	0.086272103	0.086272103	0.0019728866	0.004015134	0.19230427	0.21265207	0.10405928	0.12236483
18.5	0.088838154	0.088838154	0.0018399507	0.0037445558	0.20126069	0.21862524	0.11058258	0.12604253
19	0.091221255	0.091221255	0.0017070148	0.0034739775	0.2050039	0.22630212	0.11207563	0.13160689
19.5	0.093578588	0.093578588	0.0015740789	0.0032033992	0.2092809	0.22749559	0.11412823	0.1307136
20	0.09572229	0.09572229	0.001441143	0.002932821	0.21191023	0.23231001	0.1147468	0.1336549


# fig 15, panel 8
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.0010915169	0.0023597934	0.19610918	0.4110665	0.28714399	0.52044809	0.089943292	0.1070218
1	0.0023881802	0.0047340142	0.18584724	0.38883786	0.2877081	0.51086194	0.099472685	0.11729007
1.5	0.0046777872	0.008307011	0.17291217	0.35847228	0.27915379	0.48823445	0.10156384	0.12145516
2	0.0078008551	0.012372776	0.1588699	0.32516095	0.26664312	0.45806435	0.099972364	0.12053063
2.5	0.011239766	0.016072117	0.14321926	0.288616	0.25077017	0.41884908	0.096311142	0.11416097
3	0.014908949	0.01951653	0.1244207	0.24842734	0.23010906	0.3744307	0.090779412	0.10648683
3.5	0.018869944	0.022998487	0.10396214	0.20623849	0.20699228	0.32749688	0.084160188	0.098259903
4	0.023058778	0.026578632	0.08374983	0.16474347	0.18302689	0.28040071	0.076218285	0.089078606
4.5	0.027435526	0.03031113	0.066612156	0.12986947	0.16420472	0.24269756	0.070157041	0.082516959
5	0.032007373	0.034268302	0.050563022	0.097256679	0.14776592	0.20824965	0.065195529	0.076724669
5.5	0.036706925	0.038417761	0.039510332	0.074778036	0.13759551	0.1827091	0.061378257	0.069513304
6	0.041384578	0.042626807	0.029554612	0.054572006	0.12949967	0.16430687	0.058560481	0.067108056
6.5	0.046394178	0.047267254	0.023050401	0.041744993	0.1256802	0.15467537	0.056235621	0.06566312
7	0.051491839	0.052081929	0.017303573	0.030482884	0.12440079	0.1462947	0.055605376	0.063729884
7.5	0.056803842	0.057188134	0.014271643	0.024568042	0.12685614	0.14540324	0.055780652	0.063647064
8	0.062293655	0.062534542	0.011680363	0.019537471	0.1298174	0.14611447	0.055843381	0.064042453
8.5	0.068002796	0.068148103	0.010148653	0.016740849	0.1342575	0.15041864	0.056106051	0.065529688
9	0.073847838	0.073932086	0.0087806826	0.01428625	0.13937046	0.15346709	0.05674194	0.065248758
9.5	0.079861643	0.079908604	0.0078554638	0.012734179	0.14657517	0.15996287	0.058858065	0.067320089
10	0.086155498	0.08618071	0.0070371409	0.011371605	0.15372861	0.16779629	0.060535972	0.070243977
10.5	0.092461086	0.092474075	0.0068615092	0.011020438	0.16191829	0.17461463	0.06259569	0.07112012
11	0.098798479	0.098804915	0.0067469947	0.01076545	0.17175736	0.1832415	0.066211882	0.073671134
11.5	0.10517701	0.10518007	0.0066324802	0.010510463	0.1802316	0.19472346	0.068422106	0.07903293
12	0.11160333	0.11160474	0.0065179657	0.010255476	0.18819707	0.20405052	0.070075779	0.082190303
12.5	0.11796634	0.11796695	0.0064034512	0.010000489	0.19740633	0.21150129	0.073036541	0.083533846
13	0.12426608	0.1242663	0.0062686589	0.0097207705	0.20799018	0.22195245	0.077455444	0.087965376
13.5	0.13054634	0.13054644	0.0058373057	0.0090793646	0.21798824	0.23335471	0.08160459	0.093728904
14	0.13645564	0.13645564	0.0053856746	0.0084132278	0.2263037	0.24320109	0.08446238	0.098332221
14.5	0.14231589	0.14231589	0.0049340436	0.0077470909	0.23596867	0.2509985	0.088718738	0.10093552
15	0.14771008	0.14771008	0.0044824125	0.007080954	0.24633677	0.26243903	0.094144275	0.10764799
15.5	0.15318997	0.15318997	0.0040307814	0.0064148171	0.25276684	0.26935947	0.095546089	0.10975468
16	0.15826324	0.15826324	0.0035858675	0.005757334	0.26226742	0.27794609	0.10041832	0.11392552
16.5	0.16298172	0.16298172	0.00331013	0.005317802	0.27051384	0.28930238	0.10422198	0.12100285
17	0.16740577	0.16740577	0.0030411096	0.0048869238	0.2786564	0.29509324	0.10820953	0.12280055
17.5	0.17179848	0.17179848	0.0027720892	0.0044560455	0.28798982	0.305738	0.11341925	0.12948348
18	0.17586159	0.17586159	0.0025030687	0.0040251673	0.29579211	0.3163769	0.11742745	0.13649015
18.5	0.17937834	0.17937834	0.0022340483	0.0035942891	0.30602478	0.3189544	0.12441239	0.13598177
19	0.18319318	0.18319318	0.0019650279	0.0031634108	0.31588987	0.32433995	0.13073166	0.13798336
19.5	0.18648017	0.18648017	0.0016960075	0.0027325326	0.31582785	0.33584995	0.12765167	0.14663725
20	0.1895802	0.1895802	0.0014269871	0.0023016544	0.31853229	0.33390075	0.1275251	0.1420189


# fig 15, panel 9
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.10212716	0.12401736	0.28723206	0.41660508	0.46019079	0.62526504	0.070831577	0.084642591
1	0.10372885	0.12542859	0.25025398	0.36519537	0.43232751	0.58404332	0.07834468	0.093419366
1.5	0.10635435	0.1272277	0.20622159	0.30321909	0.3952676	0.52842028	0.082691657	0.097973492
2	0.1096659	0.12889221	0.16383922	0.24222028	0.35799475	0.4709157	0.084489628	0.09980321
2.5	0.11386186	0.13094255	0.12637055	0.18742904	0.32377184	0.41756047	0.083539436	0.09918888
3	0.11890205	0.13357738	0.095578912	0.14163483	0.29582084	0.37234592	0.081339877	0.097133714
3.5	0.12491226	0.13713543	0.073308891	0.1081511	0.27768475	0.33947465	0.079463596	0.094188122
4	0.13171276	0.14158331	0.053270314	0.077982132	0.26271128	0.31254389	0.077728207	0.092978451
4.5	0.13931655	0.14704845	0.041223554	0.059929112	0.25662038	0.29801157	0.076080286	0.091034011
5	0.14750078	0.15336747	0.030893735	0.044480903	0.25289915	0.28480128	0.074504631	0.086952905
5.5	0.15623507	0.16054236	0.025158147	0.036011721	0.25634264	0.28412704	0.074949427	0.087572963
6	0.16545095	0.16850878	0.020285793	0.028850355	0.26217739	0.28433917	0.076440641	0.086980041
6.5	0.17516719	0.17726507	0.017432366	0.024728054	0.270044	0.29158439	0.077444444	0.089591268
7	0.18527651	0.18666548	0.014927632	0.021127909	0.27885491	0.29996715	0.078650759	0.09217376
7.5	0.19552052	0.19640579	0.013217316	0.018700636	0.28982828	0.30983903	0.081090447	0.0947326
8	0.20571969	0.2062622	0.011642425	0.016471442	0.30171417	0.31954778	0.084352056	0.096814143
8.5	0.21576585	0.21608544	0.010435828	0.014769264	0.31468202	0.33142797	0.08848034	0.10057326
9	0.22555703	0.22573799	0.0093024933	0.013171153	0.3267334	0.34524582	0.091873875	0.10633668
9.5	0.23503957	0.23513796	0.0084811584	0.01201207	0.33921328	0.35525357	0.095692544	0.10810354
10	0.24401166	0.24406304	0.0077330922	0.010956817	0.35056113	0.36987286	0.098816373	0.11485301
10.5	0.25229257	0.25231834	0.0074162681	0.01051608	0.36294483	0.38302606	0.10323599	0.12019164
11	0.25988494	0.25989735	0.0071404532	0.010133781	0.37483979	0.39357322	0.1078144	0.1235421
11.5	0.26708161	0.26708734	0.0068646383	0.0097514811	0.385142	0.40717874	0.11119575	0.13033992
12	0.27389324	0.2738958	0.0065888234	0.0093691816	0.39778323	0.41938592	0.11730116	0.13612094
12.5	0.28029962	0.28030073	0.0063130084	0.008986882	0.40977832	0.43008623	0.1231657	0.14079862
13	0.28640891	0.28640934	0.0060249412	0.0085866076	0.41920704	0.44297956	0.12677318	0.14798361
13.5	0.29210398	0.29210418	0.0055576849	0.0079234522	0.42861973	0.45480668	0.13095806	0.15477905
14	0.29724613	0.29724622	0.0050781762	0.007242322	0.44310619	0.46509674	0.14078189	0.1606082
14.5	0.30198923	0.3019893	0.0045986675	0.0065611917	0.45164171	0.4777876	0.14505382	0.16923711
15	0.30637039	0.3063704	0.0041191589	0.0058800614	0.46014469	0.48229248	0.14965514	0.17004201
15.5	0.31042137	0.31042137	0.0036396502	0.0051989312	0.46830163	0.49265912	0.15424061	0.17703882
16	0.31412284	0.31412284	0.0031681396	0.0045291759	0.47537162	0.50110377	0.15808063	0.18245175
16.5	0.31735796	0.31735796	0.0028980679	0.0041459094	0.48171355	0.51017565	0.16145752	0.18867179
17	0.32015452	0.32015452	0.0026359944	0.0037740179	0.4925015	0.51906443	0.16971098	0.19513589
17.5	0.32249671	0.32249671	0.0023739208	0.0034021264	0.50149587	0.5285194	0.17662523	0.20262056
18	0.32457391	0.32457391	0.0021118472	0.0030302349	0.50712456	0.5371174	0.18043881	0.20951325
18.5	0.32632121	0.32632121	0.0018497736	0.0026583434	0.5162134	0.54654513	0.18804242	0.21756558
19	0.32779257	0.32779257	0.0015877	0.0022864518	0.52589803	0.55237644	0.19651776	0.22229741
19.5	0.32884593	0.32884593	0.0013256265	0.0019145603	0.52924702	0.56123983	0.19907546	0.23047934
20	0.3298772	0.3298772	0.0010635529	0.0015426688	0.53465213	0.56610916	0.20371138	0.23468929


==> anc/fig16.dat <==
# fig 16, panel 1
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.027274385	0.040543104	0.37290382	0.73880229	0.4947872	0.89317775	0.094608998	0.11383236
1	0.028824967	0.042073134	0.35940269	0.71292906	0.49186588	0.87827428	0.10363821	0.12327209
1.5	0.031601509	0.044599257	0.33932001	0.67385625	0.47848095	0.84542263	0.10755943	0.12696712
2	0.035487398	0.047846056	0.31321223	0.62215926	0.45523171	0.79628634	0.10653208	0.12628102
2.5	0.040448731	0.051823933	0.28293467	0.56185621	0.42490644	0.73342271	0.10152305	0.11974257
3	0.046309512	0.056408935	0.25054443	0.49737289	0.39144137	0.6655465	0.094587424	0.11176467
3.5	0.052776504	0.06141149	0.21858935	0.43343461	0.3586644	0.59739509	0.087298543	0.102549
4	0.059634821	0.066739602	0.18744451	0.37107027	0.32652332	0.53203584	0.079443988	0.094225963
4.5	0.066644008	0.072269457	0.16142632	0.31898103	0.30087791	0.47715034	0.072807581	0.085899847
5	0.073667834	0.077957238	0.13668041	0.26943542	0.27791686	0.42577895	0.067568618	0.078386293
5.5	0.080602739	0.083753044	0.11617082	0.22833269	0.25967806	0.38539335	0.062904503	0.073307613
6	0.087342599	0.089569873	0.096705076	0.18933422	0.24449727	0.34874997	0.060449596	0.069845883
6.5	0.09385429	0.095369939	0.081068942	0.15815798	0.23289569	0.32025382	0.057972461	0.066725898
7	0.100232	0.1012255	0.066306657	0.12873887	0.22345475	0.29430548	0.056916091	0.064341108
7.5	0.10645743	0.10708435	0.054838498	0.10581461	0.21744421	0.27730587	0.056148282	0.0644069
8	0.11259059	0.11297149	0.044131334	0.084419378	0.21224862	0.26120441	0.055526697	0.063813535
8.5	0.11869224	0.11891509	0.036742796	0.06982425	0.21235883	0.25330978	0.056923801	0.064570435
9	0.12481345	0.12493903	0.029978677	0.05649248	0.21228019	0.24713642	0.057488063	0.065704908
9.5	0.13091405	0.13098217	0.025680383	0.048057473	0.21498079	0.24549515	0.058386355	0.066455501
10	0.13698368	0.13701926	0.021886767	0.040616295	0.21888999	0.24687647	0.060019543	0.069240921
10.5	0.14294234	0.14296021	0.020719167	0.038301786	0.22517415	0.25248516	0.061512643	0.071223161
11	0.14878918	0.14879781	0.019801289	0.036474801	0.23330121	0.2602231	0.064710746	0.074950487
11.5	0.15454247	0.15454649	0.018883411	0.034647817	0.24061807	0.26751686	0.067192196	0.078322554
12	0.16027789	0.1602797	0.017965533	0.032820832	0.24848312	0.27448483	0.070239693	0.081384299
12.5	0.16587899	0.16587978	0.017047655	0.030993847	0.25690214	0.28136214	0.07397549	0.084488508
13	0.17144231	0.17144262	0.016125168	0.029172147	0.26468092	0.28890019	0.077113443	0.088285429
13.5	0.17678926	0.17678938	0.015135269	0.027427737	0.2726962	0.29713842	0.080771674	0.092921303
14	0.18195677	0.18195684	0.01414076	0.025688612	0.28064486	0.30493753	0.084547326	0.09729208
14.5	0.18691176	0.18691178	0.013146252	0.023949487	0.28774758	0.31281976	0.087689565	0.1019585
15	0.19167575	0.19167576	0.012151743	0.022210362	0.29536689	0.32185056	0.091539397	0.10796444
15.5	0.19627446	0.19627446	0.011157234	0.020471237	0.30276677	0.32554344	0.095335083	0.10879774
16	0.20064098	0.20064098	0.010173803	0.018750223	0.31043022	0.33416558	0.099615438	0.11477438
16.5	0.20472198	0.20472198	0.0094693559	0.017485346	0.3171252	0.3425115	0.10293386	0.12030417
17	0.20847039	0.20847039	0.0087759862	0.01623858	0.32486773	0.34642592	0.10762136	0.12171695
17.5	0.2119537	0.2119537	0.0080826165	0.014991813	0.33205022	0.35735986	0.1120139	0.13041435
18	0.21520498	0.21520498	0.0073892468	0.013745047	0.33819854	0.36418388	0.11560431	0.13523385
18.5	0.21819208	0.21819208	0.0066958771	0.012498281	0.34725228	0.36892924	0.12236433	0.13823888
19	0.22096205	0.22096205	0.0060025074	0.011251515	0.35284823	0.37497047	0.12588367	0.14275691
19.5	0.22348346	0.22348346	0.0053091377	0.010004749	0.35539878	0.37886753	0.12660618	0.14537933
20	0.22573137	0.22573137	0.004615768	0.0087579824	0.35778899	0.3809055	0.12744185	0.14641614


# fig 16, panel 2
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.01097933	0.013669326	0.21195834	0.41689525	0.31754667	0.54439694	0.094608998	0.11383236
1	0.01172215	0.01488206	0.20320747	0.40120505	0.31856783	0.5393592	0.10363821	0.12327209
1.5	0.013185117	0.016960547	0.19213371	0.38045601	0.31287826	0.52438368	0.10755943	0.12696712
2	0.015397643	0.019647266	0.18053587	0.35820762	0.30246559	0.50413591	0.10653208	0.12628102
2.5	0.018165405	0.022530835	0.16804323	0.33375573	0.28773168	0.47602913	0.10152305	0.11974257
3	0.0211538	0.025249388	0.15403765	0.30649437	0.26977888	0.44350843	0.094587424	0.11176467
3.5	0.024328026	0.027934481	0.13779734	0.27452902	0.24942391	0.4050125	0.087298543	0.102549
4	0.027668136	0.030695242	0.12110648	0.24157256	0.22821861	0.36649376	0.079443988	0.094225963
4.5	0.031172733	0.033613346	0.1033208	0.20606965	0.20730111	0.32558284	0.072807581	0.085899847
5	0.03478738	0.036681207	0.08564075	0.17070378	0.18799675	0.28577128	0.067568618	0.078386293
5.5	0.038427358	0.039840569	0.069902799	0.13903519	0.17123466	0.25218337	0.062904503	0.073307613
6	0.042070938	0.043085592	0.054954742	0.10893802	0.15747528	0.2218695	0.060449596	0.069845883
6.5	0.045812383	0.046515332	0.044234534	0.087426819	0.14801938	0.20066805	0.057972461	0.066725898
7	0.049576843	0.050045633	0.034340532	0.067583223	0.14083347	0.18196996	0.056916091	0.064341108
7.5	0.053396878	0.053697935	0.026917851	0.052672093	0.13646301	0.17077693	0.056148282	0.0644069
8	0.057308725	0.05749494	0.020072715	0.038923928	0.13290814	0.1602324	0.055526697	0.063813535
8.5	0.061285864	0.061396715	0.015776855	0.030355893	0.13398652	0.15632304	0.056923801	0.064570435
9	0.065334889	0.065398393	0.011921034	0.022680092	0.13474399	0.15378339	0.057488063	0.065704908
9.5	0.069436225	0.069471214	0.0095761923	0.018055977	0.13739877	0.15398269	0.058386355	0.066455501
10	0.073643974	0.073662536	0.0075298722	0.014026443	0.14119339	0.1569299	0.060019543	0.069240921
10.5	0.077853118	0.077862587	0.0069798579	0.012931316	0.14634562	0.16201706	0.061512643	0.071223161
11	0.082054935	0.082059579	0.0065721359	0.012115238	0.15333782	0.1691253	0.064710746	0.074950487
11.5	0.086190233	0.086192419	0.0061644138	0.01129916	0.15954684	0.17581413	0.067192196	0.078322554
12	0.090413813	0.090414811	0.0057566918	0.010483082	0.1664102	0.18228219	0.070239693	0.081384299
12.5	0.094589456	0.094589891	0.0053489697	0.0096670039	0.17391392	0.1887454	0.07397549	0.084488508
13	0.098819459	0.098819628	0.0049449304	0.0088635388	0.18087783	0.1959686	0.077113443	0.088285429
13.5	0.10298667	0.10298674	0.0045947503	0.0082445367	0.18835309	0.20415258	0.080771674	0.092921303
14	0.10696559	0.10696561	0.0042482529	0.0076381476	0.19576117	0.21189584	0.084547326	0.09729208
14.5	0.1109976	0.11099762	0.0039017555	0.0070317585	0.20258892	0.21998787	0.087689565	0.1019585
15	0.11484324	0.11484325	0.0035552581	0.0064253694	0.2099379	0.22923306	0.091539397	0.10796444
15.5	0.11862302	0.11862302	0.0032087607	0.0058189803	0.21716686	0.23323975	0.095335083	0.10879774
16	0.1222935	0.1222935	0.0028682765	0.0052229676	0.22477721	0.24229084	0.099615438	0.11477438
16.5	0.12578001	0.12578001	0.0026792377	0.0048882938	0.2313931	0.25097247	0.10293386	0.12030417
17	0.12904543	0.12904543	0.0024962121	0.0045639965	0.239163	0.25532638	0.10762136	0.12171695
17.5	0.13216806	0.13216806	0.0023131864	0.0042396992	0.24649515	0.26682211	0.1120139	0.13041435
18	0.13519058	0.13519058	0.0021301608	0.0039154019	0.25292506	0.27433984	0.11560431	0.13523385
18.5	0.13792758	0.13792758	0.0019471351	0.0035911046	0.26223905	0.27975757	0.12236433	0.13823888
19	0.14060154	0.14060154	0.0017641095	0.0032668073	0.26824932	0.28662526	0.12588367	0.14275691
19.5	0.14307369	0.14307369	0.0015810839	0.00294251	0.27126095	0.29139552	0.12660618	0.14537933
20	0.14535931	0.14535931	0.0013980582	0.0026182127	0.27419921	0.29439366	0.12744185	0.14641614


# fig 16, panel 3
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.0095913401	0.011665534	0.16802243	0.32855058	0.27222277	0.45404848	0.094608998	0.11383236
1	0.010179422	0.012646274	0.16311963	0.32058423	0.27693726	0.45650259	0.10363821	0.12327209
1.5	0.011496306	0.014587382	0.15681227	0.30971164	0.275868	0.45126615	0.10755943	0.12696712
2	0.013686865	0.017388062	0.15124875	0.29969078	0.2714677	0.44335986	0.10653208	0.12628102
2.5	0.016566103	0.020548236	0.14682585	0.29169085	0.264915	0.43198165	0.10152305	0.11974257
3	0.019694852	0.023526951	0.14179065	0.28262202	0.25607293	0.41791364	0.094587424	0.11176467
3.5	0.0230125	0.02643841	0.13242843	0.26465157	0.24273948	0.39363898	0.087298543	0.102549
4	0.026583002	0.029497998	0.12179973	0.24403399	0.22782672	0.36775795	0.079443988	0.094225963
4.5	0.030372928	0.032753382	0.10651339	0.21356973	0.2096939	0.33222295	0.072807581	0.085899847
5	0.034284417	0.036150165	0.090676711	0.18189388	0.19252975	0.29643034	0.067568618	0.078386293
5.5	0.038259	0.039664782	0.075559627	0.15137654	0.17672313	0.26434894	0.062904503	0.073307613
6	0.042292138	0.04331136	0.060891963	0.12173256	0.1636337	0.2348898	0.060449596	0.069845883
6.5	0.04635228	0.04706305	0.049035379	0.097803801	0.15336012	0.21159275	0.057972461	0.066725898
7	0.050414362	0.050890873	0.037872234	0.075279917	0.14520269	0.1905119	0.056916091	0.064341108
7.5	0.054547331	0.054854832	0.029564599	0.058519854	0.14026021	0.17778159	0.056148282	0.0644069
8	0.058762384	0.058953394	0.021879078	0.043017883	0.13616816	0.16578481	0.055526697	0.063813535
8.5	0.063090959	0.063205171	0.016732981	0.032662927	0.13674774	0.16043853	0.056923801	0.064570435
9	0.0674927	0.067558382	0.012069751	0.023287025	0.13705051	0.15655031	0.057488063	0.065704908
9.5	0.071991012	0.072027345	0.0093423164	0.017838158	0.13971968	0.156321	0.058386355	0.066455501
10	0.076558105	0.076577437	0.0069703065	0.013104335	0.14354795	0.15892269	0.060019543	0.069240921
10.5	0.081135594	0.081145487	0.0062310809	0.011619922	0.14887932	0.16398857	0.061512643	0.071223161
11	0.085668785	0.085673646	0.005647126	0.010444515	0.15602666	0.17106865	0.064710746	0.074950487
11.5	0.090254358	0.090256667	0.0050631712	0.009269107	0.16250973	0.17784833	0.067192196	0.078322554
12	0.094752349	0.0947534	0.0044792164	0.0080936993	0.16947126	0.1842314	0.070239693	0.081384299
12.5	0.099278404	0.099278866	0.0038952616	0.0069182916	0.17714916	0.19068567	0.07397549	0.084488508
13	0.1038267	0.10382689	0.0033373136	0.0057998912	0.18427746	0.19791221	0.077113443	0.088285429
13.5	0.10825804	0.10825812	0.0031597129	0.0055152178	0.19218942	0.20669464	0.080771674	0.092921303
14	0.11256333	0.11256335	0.0030081191	0.0052875518	0.20011878	0.21514298	0.084547326	0.09729208
14.5	0.11677597	0.11677599	0.0028565253	0.0050598857	0.20732206	0.22379437	0.087689565	0.1019585
15	0.12083646	0.12083647	0.0027049315	0.0048322197	0.21508079	0.23363312	0.091539397	0.10796444
15.5	0.12484548	0.12484548	0.0025533377	0.0046045536	0.2227339	0.23824778	0.095335083	0.10879774
16	0.1286333	0.1286333	0.002402667	0.0043773632	0.2306514	0.24778504	0.099615438	0.11477438
16.5	0.13228168	0.13228168	0.0022752477	0.0041621509	0.23749079	0.256748	0.10293386	0.12030417
17	0.13576656	0.13576656	0.0021487516	0.0039474142	0.24553667	0.26143093	0.10762136	0.12171695
17.5	0.13908994	0.13908994	0.0020222555	0.0037326776	0.2531261	0.27323697	0.1120139	0.13041435
18	0.14217669	0.14217669	0.0018957593	0.0035179409	0.25967676	0.28092848	0.11560431	0.13523385
18.5	0.14516472	0.14516472	0.0017692632	0.0033032042	0.26929831	0.2867068	0.12236433	0.13823888
19	0.14804576	0.14804576	0.0016427671	0.0030884675	0.2755722	0.29389114	0.12588367	0.14275691
19.5	0.15065648	0.15065648	0.0015162709	0.0028737309	0.27877893	0.29890954	0.12660618	0.14537933
20	0.15313713	0.15313713	0.0013897748	0.0026589942	0.28196875	0.30221226	0.12744185	0.14641614


==> anc/fig17.dat <==
# fig 17, panel 1
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.00044056363	0.00099925626	0.74977849	1.4748934	0.86608578	1.614337	0.11586673	0.13844431
1	0.00091477698	0.0018855069	0.72560987	1.4274308	0.86626101	1.5956497	0.13973636	0.1663334
1.5	0.0018623969	0.0034159489	0.68661032	1.350867	0.84481961	1.5390791	0.15634689	0.18479606
2	0.0030747386	0.0049987206	0.63657006	1.2526445	0.80223902	1.4500368	0.16259422	0.19239356
2.5	0.0046223952	0.0067294503	0.57605157	1.1338561	0.74057742	1.3298636	0.15990346	0.18927803
3	0.0064078976	0.0085017957	0.5104534	1.0050939	0.66967429	1.1914319	0.15281299	0.1778362
3.5	0.0079567128	0.0097988528	0.44276537	0.8722548	0.58980933	1.0486838	0.13908725	0.16663014
4	0.0083685066	0.0097251822	0.37640131	0.74200958	0.51348989	0.90141203	0.12872007	0.14967727
4.5	0.0079798919	0.0088668397	0.32121933	0.63365061	0.44602935	0.77761704	0.11683013	0.13509959
5	0.0077010803	0.0082763783	0.2688168	0.53072352	0.37950836	0.66058434	0.10299048	0.12158444
5.5	0.0076610671	0.0080377778	0.2256877	0.44588473	0.32660532	0.5645558	0.093256556	0.11063329
6	0.0077955868	0.0080419851	0.1849435	0.36570274	0.2789993	0.47541073	0.086260217	0.10166601
6.5	0.0080744698	0.0082342495	0.15337575	0.30345899	0.24257396	0.40642185	0.081123741	0.094728605
7	0.0084585762	0.0085604114	0.12368938	0.24489444	0.20761048	0.34068828	0.075462518	0.087233425
7.5	0.008959488	0.0090231254	0.10010835	0.1982768	0.18258864	0.29211673	0.073520809	0.084816799
8	0.0095529136	0.00959166	0.077852463	0.15425895	0.15769558	0.24437096	0.070290199	0.080520348
8.5	0.010253523	0.010276496	0.060981375	0.1208385	0.14108237	0.20939684	0.069847476	0.078281842
9	0.011010751	0.011023918	0.045240195	0.089647778	0.12487805	0.17920986	0.068627101	0.07853816
9.5	0.011858162	0.011865474	0.03462901	0.068611522	0.11545604	0.15709331	0.068968863	0.076616311
10	0.012776476	0.012780395	0.025083731	0.049686836	0.10715985	0.14155693	0.069299639	0.0790897
10.5	0.013745144	0.013747173	0.021169473	0.04192604	0.1046112	0.13711403	0.069696582	0.081440821
11	0.014768415	0.014769422	0.0177907	0.035226882	0.10276855	0.129694	0.07020944	0.079697698
11.5	0.015843101	0.015843583	0.014411927	0.028527724	0.10308344	0.12753596	0.072828415	0.083164657
12	0.016988396	0.01698862	0.011033154	0.021828566	0.1023679	0.12410327	0.074346352	0.08528608
12.5	0.018176432	0.018176532	0.007654381	0.015129409	0.10360805	0.12397584	0.077777241	0.090669903
13	0.019409402	0.019409447	0.0044569868	0.0087899976	0.10422147	0.11950021	0.080355077	0.091300769
13.5	0.020654471	0.020654492	0.0039122378	0.0077118462	0.1077254	0.1245812	0.08315869	0.096214861
14	0.021928148	0.02192815	0.0035488676	0.0069934416	0.11336376	0.12866551	0.087886748	0.099743917
14.5	0.023231367	0.023231368	0.0031854974	0.006275037	0.1156172	0.13283417	0.089200337	0.10332777
15	0.024559076	0.024559076	0.0028221271	0.0055566324	0.12005581	0.1388862	0.092674611	0.10877049
15.5	0.025922384	0.025922384	0.0024587569	0.0048382278	0.12306773	0.14133958	0.094686587	0.11057897
16	0.027282619	0.027282619	0.0021063959	0.0041416052	0.12922802	0.14669872	0.099839004	0.11527449
16.5	0.028659194	0.028659194	0.0020313098	0.0039935782	0.13475101	0.15189735	0.1040605	0.11924458
17	0.030023709	0.030023709	0.001967233	0.0038673333	0.13927437	0.1546305	0.10728343	0.12073946
17.5	0.031388577	0.031388577	0.0019031561	0.0037410883	0.14395935	0.16195419	0.11066762	0.12682452
18	0.032767915	0.032767915	0.0018390793	0.0036148433	0.14728236	0.1678762	0.11267537	0.13149344
18.5	0.034125856	0.034125856	0.0017750024	0.0034885983	0.150665	0.16938336	0.11476414	0.1317689
19	0.035480718	0.035480718	0.0017109256	0.0033623533	0.15548298	0.17197409	0.11829134	0.13313102
19.5	0.036820809	0.036820809	0.0016468487	0.0032361083	0.15832911	0.17937497	0.11986145	0.13931805
20	0.038169579	0.038169579	0.0015827719	0.0031098634	0.15952775	0.17856134	0.1197754	0.1372819


# fig 17, panel 2
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	2.0844314e-05	4.665925e-05	0.26392329	0.52091194	0.37981086	0.65940291	0.11586673	0.13844431
1	0.00017513619	0.00035640556	0.26297252	0.51901906	0.40288401	0.68570887	0.13973636	0.1663334
1.5	0.00071575811	0.0013031717	0.26262083	0.51840249	0.41968348	0.70450173	0.15634689	0.18479606
2	0.0018139094	0.0029348291	0.26343597	0.52008618	0.42784409	0.71541457	0.16259422	0.19239356
2.5	0.0035167095	0.0051093706	0.26567912	0.52456296	0.42909929	0.71895036	0.15990346	0.18927803
3	0.0053735156	0.0071268775	0.26763579	0.52851091	0.42582229	0.713474	0.15281299	0.1778362
3.5	0.0067222656	0.0082796316	0.26448497	0.52241383	0.41029449	0.6973236	0.13908725	0.16663014
4	0.0067373414	0.0078332523	0.25909205	0.51190268	0.39454946	0.66941321	0.12872007	0.14967727
4.5	0.0057014548	0.0063390207	0.24287951	0.48008593	0.36541109	0.62152454	0.11683013	0.13509959
5	0.0047301043	0.0050856503	0.22436454	0.4437148	0.33208512	0.5703849	0.10299048	0.12158444
5.5	0.004084584	0.0042866397	0.19979589	0.3952683	0.29713703	0.51018823	0.093256556	0.11063329
6	0.0036518316	0.0037679118	0.17424462	0.34485917	0.26415667	0.4502931	0.086260217	0.10166601
6.5	0.0033516662	0.0034183596	0.14726244	0.29157542	0.23173785	0.38972238	0.081123741	0.094728605
7	0.0031687227	0.0032070487	0.12062014	0.23894806	0.19925138	0.32938853	0.075462518	0.087233425
7.5	0.003019076	0.0030406329	0.098353541	0.19488921	0.17489343	0.28274664	0.073520809	0.084816799
8	0.0029429857	0.0029549761	0.077140408	0.15290151	0.15037359	0.23637683	0.070290199	0.080520348
8.5	0.0029028397	0.0029093727	0.060718236	0.12036971	0.13346855	0.20156093	0.069847476	0.078281842
9	0.002895772	0.0028992466	0.045297399	0.089815929	0.11682027	0.17125334	0.068627101	0.07853816
9.5	0.0029289049	0.002930716	0.034402466	0.068211158	0.10630023	0.14775818	0.068968863	0.076616311
10	0.0029907978	0.0029917175	0.02452575	0.048622957	0.096816187	0.13070437	0.069299639	0.0790897
10.5	0.0030792244	0.0030796785	0.020435373	0.040510348	0.093211179	0.12503085	0.069696582	0.081440821
11	0.0032240169	0.003224237	0.016895252	0.033489019	0.090328708	0.11641095	0.07020944	0.079697698
11.5	0.0033741788	0.0033742818	0.013355131	0.02646769	0.089557724	0.11300663	0.072828415	0.083164657
12	0.0035611688	0.0035612157	0.00981501	0.019446361	0.087722531	0.10829366	0.074346352	0.08528608
12.5	0.0037845769	0.0037845974	0.0062748891	0.012425032	0.087836707	0.10687953	0.077777241	0.090669903
13	0.0040545745	0.0040545835	0.0029296783	0.0057903396	0.08733933	0.10114569	0.080355077	0.091300769
13.5	0.0043537441	0.004353748	0.0024350079	0.0048101775	0.089947442	0.10537879	0.08315869	0.096214861
14	0.0046776875	0.0046776886	0.0021352477	0.0042166526	0.094699683	0.10863826	0.087886748	0.099743917
14.5	0.005049393	0.0050493931	0.0018354875	0.0036231278	0.096085217	0.11200029	0.089200337	0.10332777
15	0.0054389258	0.0054389267	0.0015357273	0.0030296029	0.099649264	0.11723902	0.092674611	0.10877049
15.5	0.0058740853	0.0058740854	0.0012359671	0.002436078	0.10179664	0.11888913	0.094686587	0.11057897
16	0.0063415001	0.0063415002	0.00094670454	0.0018633346	0.10712721	0.12347933	0.099839004	0.11527449
16.5	0.0068386374	0.0068386374	0.00092183372	0.0018139897	0.11182097	0.12789721	0.1040605	0.11924458
17	0.007358874	0.007358874	0.00090746055	0.0017854262	0.11554976	0.12988376	0.10728343	0.12073946
17.5	0.0079058319	0.0079058319	0.00089308738	0.0017568627	0.11946654	0.13648722	0.11066762	0.12682452
18	0.0084733913	0.0084733913	0.00087871421	0.0017282993	0.12202748	0.14169513	0.11267537	0.13149344
18.5	0.0090617532	0.0090617532	0.00086434104	0.0016997358	0.12469023	0.14253039	0.11476414	0.1317689
19	0.0096679877	0.0096679877	0.00084996788	0.0016711723	0.12880929	0.14447018	0.11829134	0.13313102
19.5	0.010272136	0.010272136	0.00083559471	0.0016426088	0.13096918	0.1512328	0.11986145	0.13931805
20	0.010896	0.010896	0.00082122154	0.0016140454	0.13149262	0.14979195	0.1197754	0.1372819


# fig 17, panel 3
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	5.7961058e-06	1.2920654e-05	0.19400955	0.38345657	0.30988207	0.52191381	0.11586673	0.13844431
1	8.0904618e-05	0.00016388716	0.19550528	0.38641408	0.33532254	0.55291136	0.13973636	0.1663334
1.5	0.000452866	0.00082131419	0.19776842	0.39091314	0.35456818	0.57653051	0.15634689	0.18479606
2	0.0014808807	0.0023888791	0.20143336	0.39819667	0.36550846	0.59297911	0.16259422	0.19239356
2.5	0.0034037307	0.0049379989	0.20792922	0.41107831	0.37123641	0.60529434	0.15990346	0.18927803
3	0.0056160363	0.007445487	0.21838466	0.43177069	0.37681369	0.61705238	0.15281299	0.1778362
3.5	0.007220095	0.0088915823	0.2312203	0.457152	0.37752765	0.63267372	0.13908725	0.16663014
4	0.0073751758	0.0085740669	0.24270091	0.47985791	0.37879616	0.63810925	0.12872007	0.14967727
4.5	0.0062286921	0.0069257311	0.2424454	0.4794016	0.36550422	0.62142692	0.11683013	0.13509959
5	0.0050760593	0.005457863	0.23840006	0.4714737	0.3464666	0.598516	0.10299048	0.12158444
5.5	0.0043383783	0.0045530238	0.21803825	0.43140375	0.31563318	0.54659006	0.093256556	0.11063329
6	0.0038740774	0.003997232	0.19524108	0.38652039	0.28537538	0.49218364	0.086260217	0.10166601
6.5	0.0035511139	0.0036217693	0.1702793	0.3372461	0.25495415	0.43559647	0.081123741	0.094728605
7	0.0033581513	0.0033987721	0.14508204	0.28748418	0.22390271	0.37811638	0.075462518	0.087233425
7.5	0.0032194606	0.0032424345	0.12019723	0.23827235	0.1969375	0.32633158	0.073520809	0.084816799
8	0.0031618884	0.0031747677	0.095899203	0.19020409	0.16935129	0.2738992	0.070290199	0.080520348
8.5	0.0031347924	0.0031418437	0.076538165	0.15182045	0.14952043	0.23324414	0.069847476	0.078281842
9	0.0031402359	0.0031440047	0.058253866	0.11555956	0.1300212	0.19724173	0.068627101	0.07853816
9.5	0.0031876777	0.0031896485	0.0450675	0.089401245	0.11722404	0.1692072	0.068968863	0.076616311
10	0.0032752903	0.0032762974	0.033037717	0.065536034	0.10561265	0.14790203	0.069299639	0.0790897
10.5	0.0033938928	0.0033943935	0.02762734	0.05480016	0.10071781	0.13963538	0.069696582	0.081440821
11	0.0035510582	0.0035513007	0.022846439	0.045312831	0.096606937	0.12856183	0.07020944	0.079697698
11.5	0.0037357868	0.003735901	0.018065539	0.035825501	0.09462974	0.12272606	0.072828415	0.083164657
12	0.0039749316	0.0039749844	0.013284639	0.026338171	0.091605922	0.11559924	0.074346352	0.08528608
12.5	0.0042410487	0.0042410721	0.0085037383	0.016850842	0.090522028	0.11176182	0.077777241	0.090669903
13	0.0045498191	0.0045498286	0.0039848503	0.0078834949	0.088889746	0.10373409	0.080355077	0.091300769
13.5	0.0048998597	0.0048998639	0.003297865	0.0065208432	0.091356414	0.10763557	0.08315869	0.096214861
14	0.0052888413	0.0052888426	0.002872892	0.0056781743	0.096048481	0.11071093	0.087886748	0.099743917
14.5	0.0057161952	0.0057161955	0.002447919	0.0048355055	0.097364451	0.11387947	0.089200337	0.10332777
15	0.006162359	0.0061623591	0.002022946	0.0039928367	0.10085992	0.11892569	0.092674611	0.10877049
15.5	0.0066554293	0.0066554293	0.001597973	0.0031501678	0.10293999	0.12038457	0.094686587	0.11057897
16	0.0071766971	0.0071766971	0.0011870651	0.0023353821	0.10820277	0.12478657	0.099839004	0.11527449
16.5	0.0077416149	0.0077416149	0.0011303984	0.0022228554	0.11293252	0.12920905	0.1040605	0.11924458
17	0.0083157488	0.0083157488	0.0010877968	0.0021382118	0.11668697	0.13119342	0.10728343	0.12073946
17.5	0.0089114434	0.0089114434	0.0010451952	0.0020535681	0.12062426	0.13778954	0.11066762	0.12682452
18	0.0095373667	0.0095373667	0.0010025935	0.0019689245	0.12321533	0.14299973	0.11267537	0.13149344
18.5	0.010167314	0.010167314	0.00095999194	0.0018842809	0.12589144	0.1438205	0.11476414	0.1317689
19	0.010833486	0.010833486	0.00091739033	0.0017996373	0.13004221	0.14576414	0.11829134	0.13313102
19.5	0.01152388	0.01152388	0.00087478871	0.0017149936	0.13226012	0.15255693	0.11986145	0.13931805
20	0.01220889	0.01220889	0.0008321871	0.00163035	0.13281648	0.15112114	0.1197754	0.1372819


# fig 17, panel 4
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.020135219	0.042081473	0.5317607	1.035693	0.64830794	1.1913922	0.096412014	0.11361769
1	0.022834105	0.044756169	0.47478313	0.92144262	0.61457376	1.1055496	0.11695653	0.13935084
1.5	0.027158544	0.048650869	0.40063556	0.77089083	0.55754023	0.97578526	0.12974613	0.15624356
2	0.03300236	0.05351376	0.32509068	0.62201206	0.49223934	0.83654111	0.1341463	0.16101529
2.5	0.039999493	0.058857239	0.25648445	0.48604654	0.43116103	0.7045223	0.13467708	0.15961852
3	0.048056765	0.064801075	0.19938216	0.37416535	0.37636378	0.59106683	0.12892485	0.15210041
3.5	0.05674096	0.071045973	0.1574555	0.29200245	0.33490802	0.50395102	0.12071156	0.1409026
4	0.06564156	0.077379811	0.1192459	0.21721212	0.29845434	0.42608124	0.11356688	0.13148931
4.5	0.074257548	0.083487403	0.09338549	0.16756204	0.27179589	0.37331927	0.10415285	0.12226982
5	0.082757361	0.089751006	0.070348697	0.12358131	0.24978786	0.32717535	0.096681803	0.11384304
5.5	0.090928882	0.096030937	0.055697746	0.096076897	0.2407627	0.30073419	0.094136071	0.10862636
6	0.098680779	0.10226245	0.042806871	0.072009255	0.22921537	0.27728346	0.087727725	0.10301176
6.5	0.10611498	0.10853702	0.035065432	0.057889286	0.22618509	0.26265197	0.085004678	0.096225669
7	0.1131541	0.11473004	0.028280907	0.04561249	0.22514538	0.25809315	0.08371038	0.097750621
7.5	0.12007477	0.12106334	0.02409086	0.038302348	0.22682055	0.25561922	0.082654928	0.09625353
8	0.12678063	0.12737774	0.020359602	0.0318553	0.23005595	0.25572556	0.082915713	0.096492515
8.5	0.13335192	0.13369905	0.017979404	0.027858344	0.23599706	0.2588892	0.084665739	0.097331806
9	0.13986085	0.14005526	0.015825386	0.024270133	0.24254731	0.26181558	0.086861071	0.097490195
9.5	0.1463117	0.14641655	0.014404152	0.021997039	0.24877325	0.26809346	0.088057401	0.099679869
10	0.15265992	0.15271433	0.013137203	0.019983266	0.25542559	0.27655499	0.089628465	0.10385739
10.5	0.15882281	0.15885005	0.01269593	0.019266531	0.26260571	0.28419871	0.091086969	0.10608212
11	0.16480798	0.1648211	0.012333176	0.01867314	0.27128649	0.29382985	0.094145338	0.1103356
11.5	0.17054265	0.17054872	0.011970422	0.018079748	0.28079289	0.30230238	0.098279815	0.11367392
12	0.17629069	0.17629345	0.011607669	0.017486356	0.28905507	0.31010242	0.10115671	0.11632261
12.5	0.18184042	0.18184161	0.011244915	0.016892964	0.29986856	0.31916946	0.10678323	0.12043488
13	0.18715925	0.18715977	0.010859084	0.01627192	0.30700725	0.32677853	0.10898892	0.12334685
13.5	0.1921712	0.19217143	0.010135753	0.015246464	0.31529189	0.33935634	0.11298493	0.13193844
14	0.19699438	0.19699449	0.0093893456	0.014193356	0.32418899	0.34742292	0.11780526	0.13623508
14.5	0.20155478	0.20155479	0.008642938	0.013140247	0.33602521	0.35449613	0.1258275	0.13980109
15	0.20574258	0.20574258	0.0078965305	0.012087139	0.34246665	0.36301423	0.12882754	0.14518451
15.5	0.20959642	0.20959642	0.007150123	0.011034031	0.34639917	0.36817507	0.12965263	0.14754462
16	0.21315107	0.21315107	0.0064185888	0.0099997697	0.35246391	0.37760014	0.13289425	0.1544493
16.5	0.21633732	0.21633732	0.0060616533	0.009440192	0.36180752	0.38117352	0.13940855	0.15539602
17	0.21914952	0.21914952	0.0057195911	0.0088994615	0.36975739	0.39160682	0.14488828	0.16355783
17.5	0.22165018	0.22165018	0.005377529	0.0083587311	0.37773978	0.3930603	0.15071206	0.16305139
18	0.22381007	0.22381007	0.0050354668	0.0078180006	0.38278113	0.40564739	0.15393559	0.17401932
18.5	0.22560566	0.22560566	0.0046934047	0.0072772702	0.3861161	0.41213087	0.15581703	0.17924794
19	0.22738584	0.22738584	0.0043513425	0.0067365397	0.38989997	0.4152328	0.15816278	0.18111042
19.5	0.22876346	0.22876346	0.0040092803	0.0061958093	0.39366444	0.41775506	0.16089169	0.18279578
20	0.22990556	0.22990556	0.0036672182	0.0056550788	0.39451808	0.42163804	0.1609453	0.1860774


# fig 17, panel 5
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.0021415702	0.0044638042	0.26223738	0.52021998	0.36079097	0.63830148	0.096412014	0.11361769
1	0.0039981455	0.0078033128	0.24660879	0.48784819	0.36756347	0.63500234	0.11695653	0.13935084
1.5	0.0068792889	0.0122833	0.22633036	0.44405195	0.36295578	0.61257881	0.12974613	0.15624356
2	0.010270179	0.016627277	0.20478997	0.39649428	0.34920645	0.57413684	0.1341463	0.16101529
2.5	0.013667386	0.020097191	0.18033176	0.34546748	0.32867623	0.52518319	0.13467708	0.15961852
3	0.01718399	0.023164561	0.15311166	0.29067908	0.29922051	0.46594405	0.12892485	0.15210041
3.5	0.020887654	0.026148471	0.12632813	0.23693333	0.26792735	0.4039844	0.12071156	0.1409026
4	0.024718703	0.029135377	0.10024663	0.18478802	0.23853221	0.3454127	0.11356688	0.13148931
4.5	0.028698802	0.032261925	0.078392509	0.142554	0.21124417	0.29708575	0.10415285	0.12226982
5	0.032800832	0.03557002	0.058047763	0.10348774	0.1875304	0.2529008	0.096681803	0.11384304
5.5	0.036961843	0.039033395	0.044668648	0.07795359	0.17576656	0.22561334	0.094136071	0.10862636
6	0.041187421	0.042680473	0.032834039	0.055440079	0.16174919	0.20113231	0.087727725	0.10301176
6.5	0.04551819	0.046555759	0.025931931	0.042668786	0.1564548	0.18545021	0.085004678	0.096225669
7	0.050048202	0.05074421	0.019956392	0.031718056	0.15371497	0.18021289	0.08371038	0.097750621
7.5	0.054789244	0.055239592	0.016549914	0.025761448	0.15399409	0.17725457	0.082654928	0.09625353
8	0.059656748	0.059937238	0.013595641	0.020649959	0.1561681	0.17707971	0.082915713	0.096492515
8.5	0.064620569	0.064788551	0.011960435	0.01779777	0.16124674	0.17991813	0.084665739	0.097331806
9	0.069697207	0.069793957	0.010517735	0.015306771	0.16707601	0.18259092	0.086861071	0.097490195
9.5	0.074979225	0.075032877	0.0095166011	0.013876386	0.17255323	0.18858913	0.088057401	0.099679869
10	0.080322708	0.080351317	0.0086252903	0.012640114	0.17857646	0.19684882	0.089628465	0.10385739
10.5	0.085691558	0.085706216	0.0084087459	0.012291901	0.18518727	0.20408024	0.091086969	0.10608212
11	0.091015078	0.09102229	0.008256369	0.012028139	0.19341678	0.21338603	0.094145338	0.1103356
11.5	0.096359929	0.096363338	0.0081039921	0.011764376	0.20274374	0.22180163	0.098279815	0.11367392
12	0.10178911	0.10179065	0.0079516151	0.011500613	0.21089744	0.22961387	0.10115671	0.11632261
12.5	0.10708582	0.10708645	0.0077992382	0.011236851	0.22166829	0.23875818	0.10678323	0.12043488
13	0.11213417	0.11213446	0.0076233465	0.010944084	0.22874644	0.24642539	0.10898892	0.12334685
13.5	0.11707118	0.11707128	0.0071035543	0.01022713	0.23715966	0.25923684	0.11298493	0.13193844
14	0.1218043	0.12180431	0.0065602474	0.0094811723	0.24616981	0.26752056	0.11780526	0.13623508
14.5	0.12636078	0.12636086	0.0060169404	0.0087352144	0.25820522	0.27489716	0.1258275	0.13980109
15	0.13056196	0.13056196	0.0054736335	0.0079892565	0.26486314	0.28373573	0.12882754	0.14518451
15.5	0.13457982	0.13457982	0.0049303266	0.0072432986	0.26916277	0.28936774	0.12965263	0.14754462
16	0.13848383	0.13848383	0.0043995679	0.0065134318	0.27577765	0.29944656	0.13289425	0.1544493
16.5	0.14220897	0.14220897	0.0041848466	0.0061888303	0.28580237	0.30379382	0.13940855	0.15539602
17	0.14545949	0.14545949	0.0039826735	0.0058803199	0.29433044	0.31489764	0.14488828	0.16355783
17.5	0.14867643	0.14867643	0.0037805005	0.0055718094	0.30316899	0.31729962	0.15071206	0.16305139
18	0.15163588	0.15163588	0.0035783274	0.005263299	0.3091498	0.33091849	0.15393559	0.17401932
18.5	0.15416946	0.15416946	0.0033761544	0.0049547886	0.31336264	0.33837219	0.15581703	0.17924794
19	0.15695579	0.15695579	0.0031739813	0.0046462781	0.31829256	0.34271249	0.15816278	0.18111042
19.5	0.15936392	0.15936392	0.0029718083	0.0043377677	0.32322742	0.34649747	0.16089169	0.18279578
20	0.1616023	0.1616023	0.0027696353	0.0040292572	0.32531724	0.35170896	0.1609453	0.1860774


# fig 17, panel 6
pt	prim_min	prim_max	reg_min	reg_max	total_min	total_max	bfeed_min	bfeed_max
0								
0.5	0.0012160948	0.0025312478	0.2184781	0.4357456	0.31610621	0.55189455	0.096412014	0.11361769
1	0.0028606428	0.0055730234	0.20839783	0.41558374	0.328215	0.56050761	0.11695653	0.13935084
1.5	0.0057487372	0.010250977	0.19628194	0.39104253	0.33177681	0.55753707	0.12974613	0.15624356
2	0.0092595272	0.014983725	0.18437744	0.36627132	0.32778327	0.54227034	0.1341463	0.16101529
2.5	0.012651427	0.018600189	0.17202283	0.34076304	0.31935134	0.51898175	0.13467708	0.15961852
3	0.016131842	0.021743375	0.15423662	0.30553689	0.29929332	0.47938067	0.12892485	0.15210041
3.5	0.019811046	0.024799285	0.1308068	0.25881665	0.27132941	0.42451854	0.12071156	0.1409026
4	0.023721473	0.027958089	0.10681815	0.21095791	0.24410649	0.37040531	0.11356688	0.13148931
4.5	0.027791431	0.031240666	0.083943505	0.1655733	0.21588779	0.31908379	0.10415285	0.12226982
5	0.032041823	0.034745833	0.062081329	0.12221312	0.19080495	0.27080199	0.096681803	0.11384304
5.5	0.03642718	0.038467908	0.04669236	0.091538145	0.17725561	0.23863241	0.094136071	0.10862636
6	0.041038687	0.042525708	0.032883301	0.063999048	0.16164971	0.20953651	0.087727725	0.10301176
6.5	0.045753119	0.046795646	0.024806095	0.04800843	0.15556389	0.19102975	0.085004678	0.096225669
7	0.050665305	0.051369679	0.01783758	0.034249535	0.15221327	0.18336984	0.08371038	0.097750621
7.5	0.055741557	0.056199613	0.01412337	0.02703008	0.15251986	0.17948322	0.082654928	0.09625353
8	0.061079175	0.061366257	0.010967107	0.02091605	0.154962	0.17877482	0.082915713	0.096492515
8.5	0.066584019	0.066757051	0.0093481485	0.017749665	0.16059791	0.18183852	0.084665739	0.097331806
9	0.072116751	0.072216833	0.0079568532	0.015024974	0.16693468	0.184732	0.086861071	0.097490195
9.5	0.077782174	0.077837826	0.007112157	0.01339833	0.17295173	0.19091603	0.088057401	0.099679869
10	0.083634269	0.083664056	0.0063747765	0.011981085	0.17963751	0.19950253	0.089628465	0.10385739
10.5	0.089481669	0.08949697	0.0061715892	0.011571933	0.18674023	0.20715102	0.091086969	0.10608212
11	0.095177001	0.095184545	0.0060192013	0.011258647	0.19534154	0.2167788	0.094145338	0.1103356
11.5	0.10087138	0.10087495	0.0058668135	0.01094536	0.20501801	0.22549423	0.098279815	0.11367392
12	0.10657978	0.10658141	0.0057144257	0.010632073	0.21345092	0.23353609	0.10115671	0.11632261
12.5	0.1121133	0.11211401	0.0055620378	0.010318787	0.22445857	0.24286768	0.10678323	0.12043488
13	0.11771213	0.11771244	0.005400242	0.0099928939	0.23210129	0.25105218	0.10898892	0.12334685
13.5	0.1228551	0.12285521	0.0051008555	0.0094826378	0.24094088	0.26427628	0.11298493	0.13193844
14	0.12791719	0.1279172	0.004792061	0.0089597757	0.25051451	0.27311205	0.11780526	0.13623508
14.5	0.13287147	0.13287147	0.0044832665	0.0084369135	0.26318224	0.28110947	0.1258275	0.13980109
15	0.13748334	0.13748334	0.004174472	0.0079140513	0.27048536	0.2905819	0.12882754	0.14518451
15.5	0.14188693	0.14188701	0.0038656775	0.0073911892	0.27540524	0.29682282	0.12965263	0.14754462
16	0.14612822	0.14612822	0.0035618559	0.0068750994	0.28258433	0.30745262	0.13289425	0.1544493
16.5	0.15015992	0.15015992	0.0033832807	0.006529578	0.29295176	0.31208552	0.13940855	0.15539602
17	0.1539099	0.1539099	0.0032096785	0.006190829	0.30200786	0.32365856	0.14488828	0.16355783
17.5	0.15732821	0.15732821	0.0030360762	0.00585208	0.31107635	0.32623168	0.15071206	0.16305139
18	0.16044555	0.16044555	0.002862474	0.005513331	0.31724362	0.3399782	0.15393559	0.17401932
18.5	0.16334242	0.16334242	0.0026888717	0.005174582	0.32184832	0.34776494	0.15581703	0.17924794
19	0.16624946	0.16624946	0.0025152695	0.004835833	0.32692751	0.35219571	0.15816278	0.18111042
19.5	0.16878527	0.16878527	0.0023416673	0.004497084	0.33201864	0.35607814	0.16089169	0.18279578
20	0.1711266	0.1711266	0.002168065	0.004158335	0.33423996	0.36136234	0.1609453	0.1860774


==> anc/fig1_A_p_data.dat <==
# T=700 MeV
# p[GeV] A[fm^-1]
 1.00000000e-01  9.04514700e-01
 3.00000000e-01  8.77072100e-01
 5.00000000e-01  8.60572900e-01
 7.50000000e-01  8.16561200e-01
 1.00000000e+00  7.78760400e-01
 1.25000000e+00  7.23897500e-01
 1.50000000e+00  6.80798200e-01
 1.75000000e+00  6.43487900e-01
 2.00000000e+00  6.06062800e-01
 2.25000000e+00  5.64816700e-01
 2.50000000e+00  5.30733500e-01
 2.75000000e+00  4.98330600e-01
 3.00000000e+00  4.69966400e-01
 4.00000000e+00  3.74227600e-01
 4.50000000e+00  3.41432400e-01
 5.00000000e+00  3.10038000e-01
 6.00000000e+00  2.69730100e-01
 7.00000000e+00  2.37457000e-01
 8.00000000e+00  2.11671900e-01
 9.00000000e+00  1.91265000e-01
 1.00000000e+01  1.80057100e-01
 1.20000000e+01  1.57457300e-01
 1.40000000e+01  1.47393600e-01
 1.60000000e+01  1.39077500e-01
 1.80000000e+01  1.35001500e-01
 2.00000000e+01  1.31376500e-01
 3.00000000e+01  1.38299100e-01
 4.00000000e+01  1.63117300e-01

# T=500 MeV
# p[GeV] A[fm^-1]
 1.00000000e-01  7.49370300e-01
 3.00000000e-01  7.35589100e-01
 5.00000000e-01  7.20714400e-01
 7.50000000e-01  6.91528000e-01
 1.00000000e+00  6.54606200e-01
 1.25000000e+00  6.10954600e-01
 1.50000000e+00  5.69520900e-01
 1.75000000e+00  5.27556900e-01
 2.00000000e+00  4.88019600e-01
 2.25000000e+00  4.51603400e-01
 2.50000000e+00  4.17770300e-01
 2.75000000e+00  3.86845800e-01
 3.00000000e+00  3.59866600e-01
 4.00000000e+00  2.74001800e-01
 4.50000000e+00  2.43510900e-01
 5.00000000e+00  2.18987100e-01
 6.00000000e+00  1.81752300e-01
 7.00000000e+00  1.56200600e-01
 8.00000000e+00  1.36278600e-01
 9.00000000e+00  1.21230900e-01
 1.00000000e+01  1.10171800e-01
 1.20000000e+01  9.48248100e-02
 1.40000000e+01  8.48258800e-02
 1.60000000e+01  7.63348300e-02
 1.80000000e+01  7.19400800e-02
 2.00000000e+01  6.74643400e-02
 3.00000000e+01  5.70454800e-02
 4.00000000e+01  3.35447500e-02

# T=352 MeV
# p[GeV] A[fm^-1]
 1.00000000e-01  6.46522000e-01
 3.00000000e-01  6.36078500e-01
 5.00000000e-01  6.23392000e-01
 7.50000000e-01  5.97484900e-01
 1.00000000e+00  5.61498600e-01
 1.25000000e+00  5.23527600e-01
 1.50000000e+00  4.85543100e-01
 1.75000000e+00  4.47606400e-01
 2.00000000e+00  4.10805700e-01
 2.25000000e+00  3.76968700e-01
 2.50000000e+00  3.47033600e-01
 2.75000000e+00  3.18879800e-01
 3.00000000e+00  2.93794400e-01
 4.00000000e+00  2.17725200e-01
 4.50000000e+00  1.90033400e-01
 5.00000000e+00  1.68355100e-01
 6.00000000e+00  1.36656900e-01
 7.00000000e+00  1.14641400e-01
 8.00000000e+00  9.75169800e-02
 9.00000000e+00  8.56393300e-02
 1.00000000e+01  7.64038700e-02
 1.20000000e+01  6.43234400e-02
 1.40000000e+01  5.41368200e-02
 1.60000000e+01  4.76196700e-02
 1.80000000e+01  4.38461700e-02
 2.00000000e+01  3.81132200e-02
 3.00000000e+01  2.45888900e-02
 4.00000000e+01  4.91051900e-03

# T=293 MeV
# p[GeV] A[fm^-1]
 1.00000000e-01  5.20642100e-01
 3.00000000e-01  5.22103800e-01
 5.00000000e-01  5.12608900e-01
 7.50000000e-01  4.90012900e-01
 1.00000000e+00  4.60753300e-01
 1.25000000e+00  4.23754700e-01
 1.50000000e+00  3.89680200e-01
 1.75000000e+00  3.55307700e-01
 2.00000000e+00  3.22890600e-01
 2.25000000e+00  2.94803900e-01
 2.50000000e+00  2.68582100e-01
 2.75000000e+00  2.45109400e-01
 3.00000000e+00  2.24207800e-01
 4.00000000e+00  1.61734600e-01
 4.50000000e+00  1.40033100e-01
 5.00000000e+00  1.22372900e-01
 6.00000000e+00  9.70146300e-02
 7.00000000e+00  8.04450500e-02
 8.00000000e+00  6.80301300e-02
 9.00000000e+00  5.94564600e-02
 1.00000000e+01  5.21915000e-02
 1.20000000e+01  4.38148800e-02
 1.40000000e+01  3.76650400e-02
 1.60000000e+01  3.08848500e-02
 1.80000000e+01  2.71321100e-02
 2.00000000e+01  2.39922400e-02
 3.00000000e+01  1.06344200e-02
 4.00000000e+01  2.88603400e-03

# T=251 MeV
# p[GeV] A[fm^-1]
 1.00000000e-01  4.16530300e-01
 3.00000000e-01  4.18129200e-01
 5.00000000e-01  4.07521100e-01
 7.50000000e-01  3.86980800e-01
 1.00000000e+00  3.63068300e-01
 1.25000000e+00  3.34373900e-01
 1.50000000e+00  3.04515300e-01
 1.75000000e+00  2.76351200e-01
 2.00000000e+00  2.50535100e-01
 2.25000000e+00  2.26661500e-01
 2.50000000e+00  2.06407900e-01
 2.75000000e+00  1.87054000e-01
 3.00000000e+00  1.69724900e-01
 4.00000000e+00  1.20340700e-01
 4.50000000e+00  1.03004200e-01
 5.00000000e+00  8.94372400e-02
 6.00000000e+00  7.00324600e-02
 7.00000000e+00  5.69454800e-02
 8.00000000e+00  4.80984700e-02
 9.00000000e+00  4.08831100e-02
 1.00000000e+01  3.57580500e-02
 1.20000000e+01  2.90700900e-02
 1.40000000e+01  2.43486800e-02
 1.60000000e+01  1.98792300e-02
 1.80000000e+01  1.78361500e-02
 2.00000000e+01  1.39999200e-02
 3.00000000e+01  9.39016800e-03
 4.00000000e+01  1.25208400e-03

# T=195 MeV
# p[GeV] A[fm^-1]
 1.00000000e-01  3.06420400e-01
 3.00000000e-01  2.95227700e-01
 5.00000000e-01  2.90335600e-01
 7.50000000e-01  2.75013400e-01
 1.00000000e+00  2.63444300e-01
 1.25000000e+00  2.46350900e-01
 1.50000000e+00  2.27334000e-01
 1.75000000e+00  2.08647300e-01
 2.00000000e+00  1.91049200e-01
 2.25000000e+00  1.74316200e-01
 2.50000000e+00  1.58260100e-01
 2.75000000e+00  1.44074000e-01
 3.00000000e+00  1.31738500e-01
 4.00000000e+00  9.28949100e-02
 4.50000000e+00  7.92947800e-02
 5.00000000e+00  6.79401000e-02
 6.00000000e+00  5.28901300e-02
 7.00000000e+00  4.24071000e-02
 8.00000000e+00  3.50744800e-02
 9.00000000e+00  3.04839800e-02
 1.00000000e+01  2.63051900e-02
 1.20000000e+01  2.04379400e-02
 1.40000000e+01  1.67239500e-02
 1.60000000e+01  1.31301400e-02
 1.80000000e+01  1.17460900e-02
 2.00000000e+01  8.62244400e-03
 3.00000000e+01  4.60333300e-03
 4.00000000e+01  4.10273100e-04

# T=174 MeV
# p[GeV] A[fm^-1]
 1.00000000e-01  2.43852600e-01
 3.00000000e-01  2.36384200e-01
 5.00000000e-01  2.33820200e-01
 7.50000000e-01  2.24540800e-01
 1.00000000e+00  2.15503400e-01
 1.25000000e+00  2.04031200e-01
 1.50000000e+00  1.92483600e-01
 1.75000000e+00  1.76401100e-01
 2.00000000e+00  1.63784800e-01
 2.25000000e+00  1.51198000e-01
 2.50000000e+00  1.37886000e-01
 2.75000000e+00  1.27401600e-01
 3.00000000e+00  1.16530600e-01
 4.00000000e+00  8.25349500e-02
 4.50000000e+00  7.07299600e-02
 5.00000000e+00  6.15811500e-02
 6.00000000e+00  4.69993200e-02
 7.00000000e+00  3.76151300e-02
 8.00000000e+00  3.15431600e-02
 9.00000000e+00  2.68473700e-02
 1.00000000e+01  2.36118800e-02
 1.20000000e+01  1.93346300e-02
 1.40000000e+01  1.46546400e-02
 1.50000000e+01  1.19711700e-02
 1.60000000e+01  9.05546100e-03
 1.80000000e+01  1.90019300e-03
 2.00000000e+01  1.07163200e-02
 3.00000000e+01  2.04805100e-03
 4.00000000e+01  4.87917000e-04



==> anc/fig3_radius.dat <==
# 1S
# T[MeV] r[fm]
   195 0.31190
   251 0.31521
   293 0.33675
   352 0.33950
   500 0.42100

# 1P
# T[MeV] r[fm]
   195 0.47468
   251 0.51120
   293 0.54366
   352 0.56180

# 2S
# T[MeV] r[fm]
   195 0.64920
   251 0.75070



==> anc/fig4_alpha.dat <==
# J/Psi
# p[GeV] alpha[MeV](T=700) alpha[MeV](T=500) alpha[MeV](T=400) alpha[MeV](T=300) alpha[MeV](T=250) alpha[MeV](T=200) alpha[MeV](T=180) alpha[MeV](T=170)
0.00000000e+00 2.06494600e+00 9.84362500e-01 6.12734100e-01 3.21192600e-01 1.65382800e-01 9.56670000e-02 1.44019600e-02 2.08200000e-03
1.00000000e-01 2.06494600e+00 9.84362500e-01 6.12734100e-01 3.21192600e-01 1.65382800e-01 9.56670000e-02 1.44019600e-02 2.08200000e-03
3.00000000e-01 2.05743500e+00 9.82436400e-01 6.12203400e-01 3.20014400e-01 1.64946800e-01 9.55323700e-02 1.44902400e-02 2.11186200e-03
5.00000000e-01 2.04373800e+00 9.78923800e-01 6.10349200e-01 3.19103200e-01 1.64694200e-01 9.53659200e-02 1.45024500e-02 2.12020800e-03
7.50000000e-01 2.02012000e+00 9.71647600e-01 6.06639000e-01 3.17036600e-01 1.63816000e-01 9.54304500e-02 1.45152900e-02 2.11647600e-03
1.00000000e+00 1.98736000e+00 9.62850500e-01 6.01356700e-01 3.14175700e-01 1.62799700e-01 9.53751000e-02 1.45978700e-02 2.13821100e-03
1.25000000e+00 1.95163500e+00 9.50762300e-01 5.95731000e-01 3.11908200e-01 1.61788400e-01 9.51879500e-02 1.46633000e-02 2.15945200e-03
1.50000000e+00 1.90872900e+00 9.37714900e-01 5.88420500e-01 3.08719200e-01 1.59545100e-01 9.45462200e-02 1.46780900e-02 2.17363300e-03
1.75000000e+00 1.86745100e+00 9.21665000e-01 5.80173000e-01 3.04843900e-01 1.58600300e-01 9.47843500e-02 1.47813900e-02 2.19143600e-03
2.00000000e+00 1.82061800e+00 9.06564200e-01 5.72667100e-01 3.01366100e-01 1.56989000e-01 9.44121500e-02 1.48419700e-02 2.21427200e-03
2.25000000e+00 1.77340700e+00 8.90978200e-01 5.64621200e-01 2.96315500e-01 1.55766100e-01 9.37958200e-02 1.48499600e-02 2.23243300e-03
2.50000000e+00 1.72473800e+00 8.74533000e-01 5.56303600e-01 2.93150100e-01 1.54190500e-01 9.40533900e-02 1.49345100e-02 2.23871800e-03
2.75000000e+00 1.68098600e+00 8.57005700e-01 5.47214900e-01 2.89418900e-01 1.52693800e-01 9.37802200e-02 1.49950700e-02 2.25848900e-03
3.00000000e+00 1.63519700e+00 8.42398100e-01 5.40206600e-01 2.85074200e-01 1.50627900e-01 9.31741700e-02 1.50060300e-02 2.27123000e-03
3.25000000e+00 1.59019900e+00 8.25148400e-01 5.30935000e-01 2.81331800e-01 1.49304100e-01 9.08445200e-02 1.47788100e-02 2.28143100e-03
3.50000000e+00 1.55162500e+00 8.08203900e-01 5.22636600e-01 2.78704900e-01 1.48068800e-01 9.28363100e-02 1.51012700e-02 2.29701700e-03
3.75000000e+00 1.51096200e+00 7.93364200e-01 5.15588100e-01 2.74246700e-01 1.45899000e-01 9.20456900e-02 1.50811200e-02 2.30623700e-03
4.00000000e+00 1.47668500e+00 7.78597200e-01 5.08815100e-01 2.70627800e-01 1.44820700e-01 9.19609900e-02 1.49222600e-02 2.24922300e-03
4.25000000e+00 1.43933400e+00 7.65844500e-01 5.01355400e-01 2.67358300e-01 1.43747200e-01 9.14183700e-02 1.50839700e-02 2.31647000e-03
4.50000000e+00 1.40737600e+00 7.49773500e-01 4.93505900e-01 2.64664700e-01 1.42434500e-01 9.11933700e-02 1.50940000e-02 2.31875900e-03
4.75000000e+00 1.37337300e+00 7.35494700e-01 4.85687100e-01 2.61195200e-01 1.40612900e-01 9.04956300e-02 1.50844900e-02 2.33039000e-03
5.00000000e+00 1.34607300e+00 7.23573100e-01 4.79922600e-01 2.57635100e-01 1.39435400e-01 9.00369200e-02 1.50615300e-02 2.33266900e-03
5.25000000e+00 1.31746600e+00 7.11065000e-01 4.72022500e-01 2.54281800e-01 1.37978700e-01 8.93501800e-02 1.49811300e-02 2.32317200e-03
5.50000000e+00 1.29329200e+00 6.95906200e-01 4.64914100e-01 2.51231700e-01 1.36815200e-01 8.89400500e-02 1.49144900e-02 2.30879200e-03
6.00000000e+00 1.24439100e+00 6.70081200e-01 4.50801200e-01 2.44975800e-01 1.33778700e-01 8.72947800e-02 1.47744800e-02 2.30753200e-03
6.50000000e+00 1.20311600e+00 6.48685700e-01 4.39171700e-01 2.38288200e-01 1.31219100e-01 8.58797600e-02 1.45918900e-02 2.28604700e-03
7.00000000e+00 1.16586100e+00 6.28218000e-01 4.27088500e-01 2.32773000e-01 1.28091400e-01 8.45643900e-02 1.44072700e-02 2.25443200e-03
7.50000000e+00 1.13028300e+00 6.07445700e-01 4.14741500e-01 2.26441400e-01 1.25218200e-01 8.28304300e-02 1.41319800e-02 2.21286700e-03
8.00000000e+00 1.10029800e+00 5.88105700e-01 4.03175500e-01 2.20383000e-01 1.22649900e-01 8.14719100e-02 1.38925000e-02 2.16943300e-03
8.50000000e+00 1.07188600e+00 5.71350800e-01 3.92795100e-01 2.15517800e-01 1.19769500e-01 7.97717400e-02 1.37188800e-02 2.16077000e-03
9.00000000e+00 1.04881600e+00 5.55866700e-01 3.82343100e-01 2.09479800e-01 1.17239500e-01 7.82883200e-02 1.34878900e-02 2.12609400e-03
9.50000000e+00 1.02529200e+00 5.41083500e-01 3.72823700e-01 2.04527600e-01 1.14178200e-01 7.68300000e-02 1.32969100e-02 2.09901500e-03
1.00000000e+01 1.00621200e+00 5.29773100e-01 3.64554200e-01 1.99224400e-01 1.11366000e-01 7.52113900e-02 1.30441600e-02 2.06038500e-03
1.30000000e+01 9.18138300e-01 4.73146900e-01 3.23573400e-01 1.75498300e-01 9.90230900e-02 6.66090200e-02 1.16310700e-02 1.85556200e-03
1.60000000e+01 8.64990200e-01 4.41340000e-01 2.99384100e-01 1.59841100e-01 8.85803600e-02 6.04628400e-02 1.05897300e-02 1.68286900e-03
2.00000000e+01 8.27318200e-01 4.18669800e-01 2.77579900e-01 1.46284900e-01 8.15674300e-02 5.52073100e-02 9.66221800e-03 1.54075000e-03

# chi_c
# p[GeV] alpha[MeV](T=700) alpha[MeV](T=500) alpha[MeV](T=400) alpha[MeV](T=300) alpha[MeV](T=250) alpha[MeV](T=200) alpha[MeV](T=180) alpha[MeV](T=170)
0.00000000e+00 2.06494600e+00 1.84699000e+00 1.29390500e+00 7.47878300e-01 4.45007500e-01 2.86058100e-01 9.65532400e-02 3.37540000e-02
1.00000000e-01 2.06494600e+00 1.84699000e+00 1.29390500e+00 7.47878300e-01 4.45007500e-01 2.86058100e-01 9.65532400e-02 3.37540000e-02
3.00000000e-01 2.05743500e+00 1.84230200e+00 1.28947800e+00 7.46079000e-01 4.44278800e-01 2.85872000e-01 9.64651300e-02 3.36985600e-02
5.00000000e-01 2.04373800e+00 1.82828600e+00 1.28384200e+00 7.43761900e-01 4.43119200e-01 2.84993600e-01 9.63436400e-02 3.37330900e-02
7.50000000e-01 2.02012000e+00 1.80727400e+00 1.27397200e+00 7.38135000e-01 4.39152000e-01 2.84341000e-01 9.63855900e-02 3.37539700e-02
1.00000000e+00 1.98736000e+00 1.77886100e+00 1.25751100e+00 7.30672300e-01 4.37811500e-01 2.83080200e-01 9.60860300e-02 3.37214600e-02
1.25000000e+00 1.95163500e+00 1.74201300e+00 1.23787000e+00 7.24356100e-01 4.31751500e-01 2.80932700e-01 9.56061500e-02 3.35596300e-02
1.50000000e+00 1.90872900e+00 1.70173000e+00 1.21616200e+00 7.14059200e-01 4.27999100e-01 2.79871500e-01 9.53475600e-02 3.34376100e-02
1.75000000e+00 1.86745100e+00 1.65969000e+00 1.19322000e+00 7.03937300e-01 4.24021300e-01 2.77033700e-01 9.48462800e-02 3.34629000e-02
2.00000000e+00 1.82061800e+00 1.61103200e+00 1.16484800e+00 6.91936200e-01 4.17117300e-01 2.73481900e-01 9.39585000e-02 3.32314000e-02
2.25000000e+00 1.77340700e+00 1.56887100e+00 1.14104200e+00 6.78104400e-01 4.10453100e-01 2.71521100e-01 9.31324000e-02 3.27483100e-02
2.50000000e+00 1.72473800e+00 1.52134500e+00 1.11361200e+00 6.64538700e-01 4.04464300e-01 2.67474000e-01 9.23335300e-02 3.27118200e-02
2.75000000e+00 1.68098600e+00 1.47471500e+00 1.08623200e+00 6.49947700e-01 3.98043200e-01 2.64786100e-01 9.17431900e-02 3.25553800e-02
3.00000000e+00 1.63519700e+00 1.42882800e+00 1.05950200e+00 6.39426000e-01 3.88660400e-01 2.60897400e-01 9.09218800e-02 3.23479900e-02
3.25000000e+00 1.59019900e+00 1.38595500e+00 1.03337000e+00 6.25817200e-01 3.83709000e-01 2.57940700e-01 9.01208700e-02 3.21371300e-02
3.50000000e+00 1.55162500e+00 1.34123700e+00 1.00639200e+00 6.13975500e-01 3.76027400e-01 2.52929100e-01 8.87268500e-02 3.17782200e-02
3.75000000e+00 1.51096200e+00 1.30592100e+00 9.81086900e-01 5.99602700e-01 3.70433200e-01 2.50180800e-01 8.77867400e-02 3.13947700e-02
4.00000000e+00 1.47668500e+00 1.26670200e+00 9.59695700e-01 5.87203300e-01 3.62372400e-01 2.46173100e-01 8.66863800e-02 3.10457000e-02
4.25000000e+00 1.43933400e+00 1.23232700e+00 9.34006500e-01 5.74837300e-01 3.54967000e-01 2.42027200e-01 8.55182200e-02 3.06972400e-02
4.50000000e+00 1.40737600e+00 1.20046700e+00 9.11068600e-01 5.60813900e-01 3.47837100e-01 2.38460700e-01 8.42786500e-02 3.01867400e-02
4.75000000e+00 1.37337300e+00 1.16860500e+00 8.88605300e-01 5.47413800e-01 3.39799600e-01 2.34599000e-01 8.33003700e-02 2.99007600e-02
5.00000000e+00 1.34607300e+00 1.13939400e+00 8.66491500e-01 5.34992600e-01 3.32788500e-01 2.30191000e-01 8.19162700e-02 2.94538600e-02
5.25000000e+00 1.31746600e+00 1.11140400e+00 8.47132800e-01 5.21926600e-01 3.25871600e-01 2.26442800e-01 8.07295600e-02 2.90277400e-02
5.50000000e+00 1.29329200e+00 1.08205600e+00 8.27368900e-01 5.11126000e-01 3.18607300e-01 2.21493400e-01 7.91614300e-02 2.85395700e-02
6.00000000e+00 1.24439100e+00 1.03176700e+00 7.88211800e-01 4.88590700e-01 3.04881100e-01 2.13347800e-01 7.63511400e-02 2.74857700e-02
6.50000000e+00 1.20311600e+00 9.89076500e-01 7.54523500e-01 4.65416200e-01 2.91645700e-01 2.04842000e-01 7.36469500e-02 2.66090900e-02
7.00000000e+00 1.16586100e+00 9.47568900e-01 7.21626000e-01 4.45706700e-01 2.77324400e-01 1.97051800e-01 7.11658400e-02 2.57087100e-02
7.50000000e+00 1.13028300e+00 9.12075700e-01 6.94827200e-01 4.26069500e-01 2.64556800e-01 1.89015400e-01 6.82984800e-02 2.46246700e-02
8.00000000e+00 1.10029800e+00 8.80629200e-01 6.66509700e-01 4.10353000e-01 2.56392800e-01 1.81601300e-01 6.58148700e-02 2.39066900e-02
8.50000000e+00 1.07188600e+00 8.52206200e-01 6.46637500e-01 3.94540200e-01 2.46174300e-01 1.75028600e-01 6.33653500e-02 2.29483100e-02
9.00000000e+00 1.04881600e+00 8.25277100e-01 6.25265500e-01 3.81009300e-01 2.37210500e-01 1.67777800e-01 6.09168300e-02 2.21887600e-02
9.50000000e+00 1.02529200e+00 8.01819500e-01 6.06393200e-01 3.67390300e-01 2.28524800e-01 1.61925400e-01 5.86435700e-02 2.12808900e-02
1.00000000e+01 1.00621200e+00 7.81200400e-01 5.88917400e-01 3.56212500e-01 2.21274500e-01 1.56483100e-01 5.66619500e-02 2.05757700e-02
1.30000000e+01 9.18138300e-01 6.87098400e-01 5.15335000e-01 3.07363700e-01 1.87328800e-01 1.31644400e-01 4.75879900e-02 1.72967300e-02
1.60000000e+01 8.64990200e-01 6.30132600e-01 4.71600400e-01 2.74922700e-01 1.65655100e-01 1.16087600e-01 4.20224000e-02 1.53175100e-02
2.00000000e+01 8.27318200e-01 5.81655800e-01 4.33313200e-01 2.52581300e-01 1.50985900e-01 1.02899200e-01 3.69509300e-02 1.35145100e-02

# psi(2S)
# p[GeV] alpha[MeV](T=700) alpha[MeV](T=500) alpha[MeV](T=400) alpha[MeV](T=300) alpha[MeV](T=250) alpha[MeV](T=200) alpha[MeV](T=180) alpha[MeV](T=170)
0.00000000e+00 2.06494600e+00 1.84699000e+00 1.77155900e+00 1.53158400e+00 7.37701600e-01 4.52885000e-01 1.48248500e-01 5.10220000e-02
1.00000000e-01 2.06494600e+00 1.84699000e+00 1.77155900e+00 1.53158400e+00 7.37701600e-01 4.52885000e-01 1.48248500e-01 5.10220000e-02
3.00000000e-01 2.05743500e+00 1.84230200e+00 1.76563100e+00 1.52600900e+00 7.35606400e-01 4.53029900e-01 1.48414900e-01 5.10571100e-02
5.00000000e-01 2.04373800e+00 1.82828600e+00 1.75490800e+00 1.51862200e+00 7.32801100e-01 4.50873400e-01 1.47991800e-01 5.10437400e-02
7.50000000e-01 2.02012000e+00 1.80727400e+00 1.73552800e+00 1.49638600e+00 7.27776100e-01 4.49206900e-01 1.47663300e-01 5.09481900e-02
1.00000000e+00 1.98736000e+00 1.77886100e+00 1.70700000e+00 1.47760900e+00 7.21390000e-01 4.47336200e-01 1.47525000e-01 5.09876700e-02
1.25000000e+00 1.95163500e+00 1.74201300e+00 1.67383600e+00 1.44856000e+00 7.10382200e-01 4.43624300e-01 1.46079700e-01 5.02492200e-02
1.50000000e+00 1.90872900e+00 1.70173000e+00 1.63811300e+00 1.41272100e+00 6.98569500e-01 4.39406200e-01 1.45759400e-01 5.04061300e-02
1.75000000e+00 1.86745100e+00 1.65969000e+00 1.59734700e+00 1.38046600e+00 6.89172200e-01 4.35203800e-01 1.45256600e-01 5.05016500e-02
2.00000000e+00 1.82061800e+00 1.61103200e+00 1.55146400e+00 1.34038300e+00 6.74470900e-01 4.30475500e-01 1.44305900e-01 5.01903500e-02
2.25000000e+00 1.77340700e+00 1.56887100e+00 1.50890600e+00 1.29945200e+00 6.55754800e-01 4.23724600e-01 1.43179100e-01 4.99851600e-02
2.50000000e+00 1.72473800e+00 1.52134500e+00 1.46189800e+00 1.25910400e+00 6.46764200e-01 4.19089800e-01 1.41763400e-01 4.94916700e-02
2.75000000e+00 1.68098600e+00 1.47471500e+00 1.41948900e+00 1.22100400e+00 6.27817400e-01 4.11776500e-01 1.40510000e-01 4.92833900e-02
3.00000000e+00 1.63519700e+00 1.42882800e+00 1.37688500e+00 1.17960100e+00 6.11262800e-01 4.04451100e-01 1.38713900e-01 4.87491300e-02
3.25000000e+00 1.59019900e+00 1.38595500e+00 1.33534800e+00 1.14660800e+00 5.96706500e-01 3.96087700e-01 1.36716400e-01 4.83322100e-02
3.50000000e+00 1.55162500e+00 1.34123700e+00 1.29526300e+00 1.11034900e+00 5.79862700e-01 3.91421300e-01 1.35828500e-01 4.79533700e-02
3.75000000e+00 1.51096200e+00 1.30592100e+00 1.25727700e+00 1.07144600e+00 5.66431500e-01 3.83355800e-01 1.32953300e-01 4.68531900e-02
4.00000000e+00 1.47668500e+00 1.26670200e+00 1.21855500e+00 1.04050000e+00 5.51625500e-01 3.73091600e-01 1.30685600e-01 4.65968800e-02
4.25000000e+00 1.43933400e+00 1.23232700e+00 1.18255100e+00 1.00786000e+00 5.32097800e-01 3.66384800e-01 1.29263300e-01 4.60991000e-02
4.50000000e+00 1.40737600e+00 1.20046700e+00 1.15179300e+00 9.74499000e-01 5.19710000e-01 3.59215200e-01 1.27045400e-01 4.53590200e-02
4.75000000e+00 1.37337300e+00 1.16860500e+00 1.11699200e+00 9.45898300e-01 5.07026000e-01 3.50717300e-01 1.24368500e-01 4.45235000e-02
5.00000000e+00 1.34607300e+00 1.13939400e+00 1.08868300e+00 9.18607700e-01 4.92958800e-01 3.43067600e-01 1.22117200e-01 4.37873100e-02
5.25000000e+00 1.31746600e+00 1.11140400e+00 1.05967500e+00 8.90312800e-01 4.78436400e-01 3.34758800e-01 1.18802400e-01 4.23473700e-02
5.50000000e+00 1.29329200e+00 1.08205600e+00 1.03288600e+00 8.65689900e-01 4.64861900e-01 3.27348000e-01 1.17284900e-01 4.21446200e-02
6.00000000e+00 1.24439100e+00 1.03176700e+00 9.79984200e-01 8.15688900e-01 4.40598300e-01 3.12006000e-01 1.12295400e-01 4.04589700e-02
6.50000000e+00 1.20311600e+00 9.89076500e-01 9.37338900e-01 7.74893000e-01 4.18506200e-01 2.98958400e-01 1.08234900e-01 3.91042000e-02
7.00000000e+00 1.16586100e+00 9.47568900e-01 8.95721900e-01 7.37412000e-01 3.99755300e-01 2.85850200e-01 1.03430400e-01 3.73267700e-02
7.50000000e+00 1.13028300e+00 9.12075700e-01 8.57977400e-01 7.01680800e-01 3.79779800e-01 2.72951400e-01 9.92226900e-02 3.59158300e-02
8.00000000e+00 1.10029800e+00 8.80629200e-01 8.26053700e-01 6.70994100e-01 3.63532400e-01 2.60776000e-01 9.49988000e-02 3.45021900e-02
8.50000000e+00 1.07188600e+00 8.52206200e-01 7.95581800e-01 6.43819900e-01 3.48785800e-01 2.50088900e-01 9.10228800e-02 3.30302100e-02
9.00000000e+00 1.04881600e+00 8.25277100e-01 7.69456400e-01 6.19548600e-01 3.34982000e-01 2.41207600e-01 8.79435200e-02 3.19144000e-02
9.50000000e+00 1.02529200e+00 8.01819500e-01 7.45235000e-01 5.97524800e-01 3.23454200e-01 2.32474800e-01 8.46948500e-02 3.07349200e-02
1.00000000e+01 1.00621200e+00 7.81200400e-01 7.22736400e-01 5.75807400e-01 3.11710600e-01 2.24427100e-01 8.16926100e-02 2.95919200e-02
1.30000000e+01 9.18138300e-01 6.87098400e-01 6.26416000e-01 4.85431600e-01 2.64456800e-01 1.88424200e-01 6.85894200e-02 2.49673100e-02
1.60000000e+01 8.64990200e-01 6.30132600e-01 5.65906300e-01 4.26647600e-01 2.37046700e-01 1.68307200e-01 6.17052600e-02 2.26841200e-02
2.00000000e+01 8.27318200e-01 5.81655800e-01 5.12951500e-01 3.77071500e-01 2.10267900e-01 1.54342100e-01 5.64805400e-02 2.04009400e-02



==> anc/fig5_alpha_p0.dat <==
# T[MeV] alpha[MeV](J/Psi) alpha[MeV](chi_c) alpha[MeV](psi2s)
110.000000 0.257000 3.996000 6.040000
115.000000 0.296228 4.621168 6.985608
120.000000 0.371735 5.817501 8.793487
125.000000 0.460529 7.240310 10.943752
130.000000 0.563457 8.902316 13.455838
135.000000 0.682341 10.826409 16.364094
140.000000 0.820071 13.056968 19.736366
145.000000 0.976755 15.604718 23.587980
150.000000 1.153592 18.496079 27.958016
155.000000 1.352765 21.758826 32.889177
160.000000 1.574663 25.408050 38.405698
165.000000 1.822948 29.493546 44.581309
170.000000 2.150628 34.332534 51.911306
175.000000 5.537929 57.466032 87.577017
180.000000 14.484058 96.695184 148.474409
185.000000 33.422477 152.751021 236.261881
190.000000 62.393135 216.412735 337.276334
195.000000 85.251226 261.844706 411.478231
200.000000 95.658622 286.035008 452.843157
205.000000 104.952120 307.476357 489.273184
210.000000 113.183780 326.366509 521.080620
215.000000 120.367038 342.867361 548.648343
220.000000 126.644070 357.369721 572.836335
225.000000 132.283226 370.484252 594.936018
230.000000 137.614878 382.919256 616.461825
235.000000 143.064205 395.549561 639.248996
240.000000 149.120636 409.354559 665.395891
245.000000 156.375926 425.494380 697.442262
250.000000 165.488532 445.206639 738.270271
255.000000 176.813343 469.060810 792.755304
260.000000 190.124059 496.404045 866.759827
265.000000 205.003875 526.361007 956.540418
270.000000 221.301680 558.535279 1059.823064
275.000000 238.717797 592.278246 1171.590109
280.000000 256.629350 626.483368 1282.569955
285.000000 274.379182 660.015670 1381.677943
290.000000 291.134904 691.498984 1455.346219
295.000000 306.568544 720.465322 1501.004775
300.000000 321.170155 747.823275 1531.346918
305.000000 335.549602 774.626437 1559.265495
310.000000 349.665525 800.790994 1584.309674
315.000000 363.609148 826.532446 1607.291105
320.000000 377.420479 851.947880 1628.657269
325.000000 391.020265 876.783149 1646.490878
330.000000 404.602942 901.506688 1663.163823
335.000000 418.149128 925.991928 1677.361262
340.000000 431.808095 950.522289 1690.006841
345.000000 445.617174 975.112705 1700.586889
350.000000 459.615056 1000.049517 1710.349102
355.000000 474.080155 1025.843529 1718.087468
360.000000 488.545254 1051.637541 1725.825835
365.000000 503.486938 1079.566656 1732.559376
370.000000 518.526651 1107.934941 1739.086235
375.000000 533.566364 1136.303227 1745.613093
380.000000 549.224567 1167.228413 1751.064786
385.000000 564.909346 1198.263470 1756.470278
390.000000 580.594125 1229.298527 1761.875770
395.000000 596.693481 1261.528012 1766.720506
400.000000 613.152013 1294.792311 1771.079419
405.000000 629.610545 1328.056610 1775.438332
410.000000 646.069077 1361.320910 1779.797245


==> anc/fig6_EB.dat <==
# fig6_EB.dat
# columns: T eb_1S eb_1P eb_2S
# units: MeV GeV GeV GeV
0.000000 0.699100 0.270700 0.109900
170.000000 0.699100 0.270700 0.109900
195.000000 0.512958 0.117958 0.011958
251.000000 0.334246 0.000000 0.000000
293.000000 0.251326 0.000000 0.000000
352.000000 0.148205 0.000000 0.000000
500.000000 0.000000 0.000000 0.000000
700.000000 0.000000 0.000000 0.000000


==> anc/fig7_mc.dat <==
# fig7_mc.dat
# Two blocks from mc_eff_T.pdf plotting data

# Block 1: in-medium
# columns: T_MeV mc_inmedium_GeV
170.0 1.898000
195.0 1.808204
251.0 1.718561
293.0 1.681579
352.0 1.653385
500.0 1.551562
700.0 1.467949

# Block 2: effective
# columns: T_MeV mc_effective_GeV
170.0 1.759470
195.0 1.710000
220.0 1.645000
251.0 1.584000
293.0 1.532000
352.0 1.482000
400.0 1.468000
444.0 1.456000
500.0 1.458000

